Magnetoelastic coupling enabled tunability of magnon spin current generation in 2D antiferromagnets

We theoretically investigate the magnetoelastic coupling (MEC) and its effect on magnon transport in two-dimensional antiferromagnets with a honeycomb lattice. MEC coeffcient along with magnetic exchange parameters and spring constants are computed for monolayers of transition metal trichalcogenides with N\'eel order ($\text{MnPS}_3$ and $\text{VPS}_3$) and zigzag order ($\text{CrSiTe}_3$, $\text{NiPS}_3$ and $\text{NiPSe}_3$) by $ab$ $initio$ calculations. Using these parameters, we predict that the spin-Nernst coefficient is significantly enhanced due to magnetoelastic coupling. Our study shows that although Dzyaloshinskii-Moriya interaction can produce spin Nernst effect in these materials, other mechanisms such as magnon-phonon coupling should be taken into account. We also demonstrate that the magnetic anisotropy is an important factor for control of magnon-phonon hybridization and enhancement of the Berry curvature and thus the spin-Nernst coefficient. Our results pave the way towards gate tunable spin current generation in 2D magnets by SNE via electric field modulation of MEC and anisotropy.

==> anc/SM.bbl <==
%apsrev4-2.bst 2019-01-14 (MD) hand-edited version of apsrev4-1.bst
%Control: key (0)
%Control: author (8) initials jnrlst
%Control: editor formatted (1) identically to author
%Control: production of article title (0) allowed
%Control: page (0) single
%Control: year (1) truncated
%Control: production of eprint (0) enabled
\begin{thebibliography}{2}%
\makeatletter
\providecommand \@ifxundefined [1]{%
 \@ifx{#1\undefined}
}%
\providecommand \@ifnum [1]{%
 \ifnum #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \@ifx [1]{%
 \ifx #1\expandafter \@firstoftwo
 \else \expandafter \@secondoftwo
 \fi
}%
\providecommand \natexlab [1]{#1}%
\providecommand \enquote  [1]{``#1''}%
\providecommand \bibnamefont  [1]{#1}%
\providecommand \bibfnamefont [1]{#1}%
\providecommand \citenamefont [1]{#1}%
\providecommand \href@noop [0]{\@secondoftwo}%
\providecommand \href [0]{\begingroup \@sanitize@url \@href}%
\providecommand \@href[1]{\@@startlink{#1}\@@href}%
\providecommand \@@href[1]{\endgroup#1\@@endlink}%
\providecommand \@sanitize@url [0]{\catcode `\\12\catcode `\$12\catcode
  `\&12\catcode `\#12\catcode `\^12\catcode `\_12\catcode `\%12\relax}%
\providecommand \@@startlink[1]{}%
\providecommand \@@endlink[0]{}%
\providecommand \url  [0]{\begingroup\@sanitize@url \@url }%
\providecommand \@url [1]{\endgroup\@href {#1}{\urlprefix }}%
\providecommand \urlprefix  [0]{URL }%
\providecommand \Eprint [0]{\href }%
\providecommand \doibase [0]{https://doi.org/}%
\providecommand \selectlanguage [0]{\@gobble}%
\providecommand \bibinfo  [0]{\@secondoftwo}%
\providecommand \bibfield  [0]{\@secondoftwo}%
\providecommand \translation [1]{[#1]}%
\providecommand \BibitemOpen [0]{}%
\providecommand \bibitemStop [0]{}%
\providecommand \bibitemNoStop [0]{.\EOS\space}%
\providecommand \EOS [0]{\spacefactor3000\relax}%
\providecommand \BibitemShut  [1]{\csname bibitem#1\endcsname}%
\let\auto@bib@innerbib\@empty
%</preamble>
\bibitem [{\citenamefont {Lee}\ \emph {et~al.}(2018)\citenamefont {Lee},
  \citenamefont {Chung}, \citenamefont {Park},\ and\ \citenamefont
  {Park}}]{lee2018magnonic}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {K.~H.}\ \bibnamefont
  {Lee}}, \bibinfo {author} {\bibfnamefont {S.~B.}\ \bibnamefont {Chung}},
  \bibinfo {author} {\bibfnamefont {K.}~\bibnamefont {Park}},\ and\ \bibinfo
  {author} {\bibfnamefont {J.-G.}\ \bibnamefont {Park}},\ }\bibfield  {title}
  {\bibinfo {title} {Magnonic quantum spin hall state in the zigzag and stripe
  phases of the antiferromagnetic honeycomb lattice},\ }\href@noop {}
  {\bibfield  {journal} {\bibinfo  {journal} {Physical Review B}\ }\textbf
  {\bibinfo {volume} {97}},\ \bibinfo {pages} {180401} (\bibinfo {year}
  {2018})}\BibitemShut {NoStop}%
\bibitem [{\citenamefont {Park}\ and\ \citenamefont
  {Yang}(2019)}]{park2019topological}%
  \BibitemOpen
  \bibfield  {author} {\bibinfo {author} {\bibfnamefont {S.}~\bibnamefont
  {Park}}\ and\ \bibinfo {author} {\bibfnamefont {B.-J.}\ \bibnamefont
  {Yang}},\ }\bibfield  {title} {\bibinfo {title} {Topological magnetoelastic
  excitations in noncollinear antiferromagnets},\ }\href@noop {} {\bibfield
  {journal} {\bibinfo  {journal} {Physical Review B}\ }\textbf {\bibinfo
  {volume} {99}},\ \bibinfo {pages} {174435} (\bibinfo {year}
  {2019})}\BibitemShut {NoStop}%
\end{thebibliography}%


==> anc/SM.out <==
\BOOKMARK [0][-]{section*.1}{Supplemental\040Material:\040Magnetoelastic\040coupling\040enabled\040tunability\040of\040magnon\040spin\040current\040generation\040in\0402D\040antiferromagnets}{}% 1
\BOOKMARK [1][-]{section*.2}{Hamiltonian\040in\040bosonic\040BdG\040form}{section*.1}% 2
\BOOKMARK [1][-]{section*.3}{Berry\040curvature\040and\040magnon\040bands}{section*.1}% 3
\BOOKMARK [1][-]{section*.4}{References}{section*.1}% 4


==> anc/SM.synctex <==
SyncTeX Version:1
Input:1:C:/Users/USER/Dropbox/ANasim/phd/second part of my project/Manuscript/SM_v2/./SM.tex
Input:2:c:/texlive/2019/texmf-dist/tex/latex/revtex/revtex4-2.cls
Input:3:c:/texlive/2019/texmf-dist/tex/latex/revtex/aps4-2.rtx
Input:4:c:/texlive/2019/texmf-dist/tex/latex/revtex/aps10pt4-2.rtx
Input:5:c:/texlive/2019/texmf-dist/tex/latex/textcase/textcase.sty
Input:6:c:/texlive/2019/texmf-dist/tex/latex/url/url.sty
Input:7:c:/texlive/2019/texmf-dist/tex/latex/natbib/natbib.sty
Input:8:c:/texlive/2019/texmf-dist/tex/latex/revtex/revsymb4-2.sty
Input:9:c:/texlive/2019/texmf-dist/tex/latex/graphics/graphicx.sty
Input:10:c:/texlive/2019/texmf-dist/tex/latex/graphics/keyval.sty
Input:11:c:/texlive/2019/texmf-dist/tex/latex/graphics/graphics.sty
Input:12:c:/texlive/2019/texmf-dist/tex/latex/graphics/trig.sty
Input:13:c:/texlive/2019/texmf-dist/tex/latex/graphics-cfg/graphics.cfg
Input:14:c:/texlive/2019/texmf-dist/tex/latex/graphics-def/xetex.def
Input:15:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsmath.sty
Input:16:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amstext.sty
Input:17:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsgen.sty
Input:18:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsbsy.sty
Input:19:c:/texlive/2019/texmf-dist/tex/latex/amsmath/amsopn.sty
Input:20:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/amssymb.sty
Input:21:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/amsfonts.sty
Input:22:c:/texlive/2019/texmf-dist/tex/latex/tools/bm.sty
Input:23:c:/texlive/2019/texmf-dist/tex/latex/float/float.sty
Input:24:c:/texlive/2019/texmf-dist/tex/latex/tools/dcolumn.sty
Input:25:c:/texlive/2019/texmf-dist/tex/latex/tools/array.sty
Input:26:c:/texlive/2019/texmf-dist/tex/latex/subfigure/subfigure.sty
Input:27:c:/texlive/2019/texmf-dist/tex/latex/subfigure/subfigure.cfg
Input:28:c:/texlive/2019/texmf-dist/tex/latex/units/units.sty
Input:29:c:/texlive/2019/texmf-dist/tex/latex/base/ifthen.sty
Input:30:c:/texlive/2019/texmf-dist/tex/latex/units/nicefrac.sty
Input:31:c:/texlive/2019/texmf-dist/tex/latex/hyperref/hyperref.sty
Input:32:c:/texlive/2019/texmf-dist/tex/generic/ltxcmds/ltxcmds.sty
Input:33:c:/texlive/2019/texmf-dist/tex/generic/iftex/iftex.sty
Input:34:c:/texlive/2019/texmf-dist/tex/latex/pdftexcmds/pdftexcmds.sty
Input:35:c:/texlive/2019/texmf-dist/tex/generic/infwarerr/infwarerr.sty
Input:36:c:/texlive/2019/texmf-dist/tex/generic/kvsetkeys/kvsetkeys.sty
Input:37:c:/texlive/2019/texmf-dist/tex/generic/kvdefinekeys/kvdefinekeys.sty
Input:38:c:/texlive/2019/texmf-dist/tex/generic/pdfescape/pdfescape.sty
Input:39:c:/texlive/2019/texmf-dist/tex/latex/hycolor/hycolor.sty
Input:40:c:/texlive/2019/texmf-dist/tex/latex/letltxmacro/letltxmacro.sty
Input:41:c:/texlive/2019/texmf-dist/tex/latex/auxhook/auxhook.sty
Input:42:c:/texlive/2019/texmf-dist/tex/latex/kvoptions/kvoptions.sty
Input:43:c:/texlive/2019/texmf-dist/tex/latex/hyperref/pd1enc.def
Input:44:c:/texlive/2019/texmf-dist/tex/generic/intcalc/intcalc.sty
Input:45:c:/texlive/2019/texmf-dist/tex/generic/etexcmds/etexcmds.sty
Input:46:c:/texlive/2019/texmf-dist/tex/generic/bitset/bitset.sty
Input:47:c:/texlive/2019/texmf-dist/tex/generic/bigintcalc/bigintcalc.sty
Input:48:c:/texlive/2019/texmf-dist/tex/generic/atbegshi/atbegshi.sty
Input:49:c:/texlive/2019/texmf-dist/tex/latex/hyperref/hxetex.def
Input:50:c:/texlive/2019/texmf-dist/tex/latex/hyperref/puenc.def
Input:51:c:/texlive/2019/texmf-dist/tex/generic/stringenc/stringenc.sty
Input:52:c:/texlive/2019/texmf-dist/tex/latex/rerunfilecheck/rerunfilecheck.sty
Input:53:c:/texlive/2019/texmf-dist/tex/latex/atveryend/atveryend.sty
Input:54:c:/texlive/2019/texmf-dist/tex/generic/uniquecounter/uniquecounter.sty
Input:55:c:/texlive/2019/texmf-dist/tex/latex/graphics/color.sty
Input:56:c:/texlive/2019/texmf-dist/tex/latex/graphics-cfg/color.cfg
Input:57:c:/texlive/2019/texmf-dist/tex/latex/booktabs/booktabs.sty
Input:58:c:/texlive/2019/texmf-dist/tex/latex/multirow/multirow.sty
Input:59:c:/texlive/2019/texmf-dist/tex/latex/siunitx/siunitx.sty
Input:60:c:/texlive/2019/texmf-dist/tex/latex/l3kernel/expl3.sty
Input:61:c:/texlive/2019/texmf-dist/tex/latex/l3backend/l3backend-xdvipdfmx.def
Input:62:c:/texlive/2019/texmf-dist/tex/latex/l3packages/xparse/xparse.sty
Input:63:c:/texlive/2019/texmf-dist/tex/latex/l3packages/l3keys2e/l3keys2e.sty
Input:64:c:/texlive/2019/texmf-dist/tex/latex/translator/translator.sty
Input:65:c:/texlive/2019/texmf-dist/tex/latex/wrapfig/wrapfig.sty
Input:66:c:/texlive/2019/texmf-dist/tex/latex/lipsum/lipsum.sty
Input:67:c:/texlive/2019/texmf-dist/tex/latex/lipsum/lipsum.ltd.tex
Input:68:c:/texlive/2019/texmf-dist/tex/latex/setspace/setspace.sty
Input:69:c:/texlive/2019/texmf-dist/tex/latex/xcolor/xcolor.sty
Input:70:c:/texlive/2019/texmf-dist/tex/latex/graphics-cfg/color.cfg
Input:71:c:/texlive/2019/texmf-dist/tex/generic/epsf/epsf.tex
Input:72:C:/Users/USER/Dropbox/ANasim/phd/second part of my project/Manuscript/SM_v2/./SM.aux
Input:73:c:/texlive/2019/texmf-dist/tex/latex/base/ts1cmr.fd
Input:74:c:/texlive/2019/texmf-dist/tex/latex/hyperref/nameref.sty
Input:75:c:/texlive/2019/texmf-dist/tex/latex/refcount/refcount.sty
Input:76:c:/texlive/2019/texmf-dist/tex/generic/gettitlestring/gettitlestring.sty
Input:77:C:/Users/USER/Dropbox/ANasim/phd/second part of my project/Manuscript/SM_v2/./SM.out
Input:78:C:/Users/USER/Dropbox/ANasim/phd/second part of my project/Manuscript/SM_v2/./SM.out
Input:79:c:/texlive/2019/texmf-dist/tex/latex/translator/translator-basic-dictionary-English.dict
Input:80:c:/texlive/2019/texmf-dist/tex/latex/siunitx/siunitx-abbreviations.cfg
Input:81:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/umsa.fd
Input:82:c:/texlive/2019/texmf-dist/tex/latex/amsfonts/umsb.fd
Input:83:c:/texlive/2019/texmf-dist/tex/generic/stringenc/se-ascii-print.def
Output:pdf
Magnification:1000
Unit:1
X Offset:0
Y Offset:0
Content:
!5871
{1
[1,120:4736287,49431839:32239289,44695552,0
(1,120:4736287,4736287:0,0,0
)
[1,120:4736287,4736287:0,0,0
(1,120:4736287,672810:0,0,0
k1,120:4736287,672810:1249852
)
]
[1,120:4736287,49431839:32239289,44695552,0
[1,120:3552216,49431839:33423360,48693248,0
[1,120:3552216,2376991:33423360,1638400,0
(1,120:3552216,2376991:33423360,0,0
(1,120:3552216,2376991:33423360,0,0
k1,120:36975576,2376991:33423360
)
)
]
[1,120:3552216,47465759:33423360,44040192,0
(1,70:3552216,4080927:33423360,550502,158072
k1,70:4070081,4080927:517865
h1,70:4070081,4080927:0,0,0
g1,70:9609708,4080927
g1,70:13550519,4080927
g1,70:19676825,4080927
g1,70:23217342,4080927
g1,70:26470025,4080927
g1,70:30539811,4080927
g1,70:31548017,4080927
g1,70:34879343,4080927
k1,70:36975576,4080927:517864
)
(1,70:3552216,4998431:33423360,550502,158072
k1,70:12040570,4998431:8488354
g1,70:15158773,4998431
g1,70:19511674,4998431
g1,70:20544259,4998431
g1,70:21959837,4998431
(1,70:28487223,4998431:0,0,0
(1,70:28487223,4080927:0,0,0
)
)
g1,70:28487223,4998431
k1,70:36975576,4998431:8488353
)
(1,70:3552216,6571295:33423360,556402,135003
k1,70:6855770,6571295:3303554
h1,70:6855770,6571295:0,0,0
k1,70:7783665,6571295:254185
$1,70:11305570,6571295
(1,70:11305570,6333470:293798,304611,0
)
$1,70:11599368,6571295
k1,70:11853553,6571295:254185
k1,70:12890893,6571295:254185
$1,70:14984768,6571295
(1,70:14984768,6333470:293798,304611,0
)
$1,70:15278566,6571295
$1,70:15278566,6571295
(1,70:15278566,6333470:257420,52756,88997
)
$1,70:15535986,6571295
$1,70:15535986,6571295
(1,70:15535986,6333470:301284,213447,0
$1,70:15535986,6333470
x1,70:15804502,6333470
$1,70:15804502,6333470
)
$1,70:15837270,6571295
k1,70:16091455,6571295:254185
k1,70:16892210,6571295:254185
$1,70:18432961,6571295
(1,70:18432961,6333470:293798,304611,0
)
$1,70:18726759,6571295
k1,70:18980944,6571295:254185
k1,70:19908839,6571295:254185
$1,70:22352021,6571295
(1,70:22352021,6333470:293798,304611,9174
)
$1,70:22645819,6571295
k1,70:22900004,6571295:254185
k1,70:23700759,6571295:254185
k1,70:24738099,6571295:254185
$1,70:27309076,6571295
(1,70:27309076,6333470:293798,304611,0
)
$1,70:27602874,6571295
$1,70:27602874,6571295
(1,70:27602874,6333470:257420,52756,88997
)
$1,70:27860294,6571295
$1,70:27860294,6571295
(1,70:27860294,6333470:273067,318577,89201
$1,70:27860294,6333470
x1,70:28100593,6333470
$1,70:28100593,6333470
)
$1,70:28133361,6571295
k1,70:28387546,6571295:254185
k1,70:29698171,6571295:254185
k1,70:30626066,6571295:254185
$1,70:32847737,6571295
(1,70:32847737,6333470:293798,304611,0
)
$1,70:33141535,6571295
$1,70:33141535,6571295
(1,70:33141535,6333470:257420,52756,88997
)
$1,70:33398955,6571295
$1,70:33398955,6571295
(1,70:33398955,6333470:273067,318577,89201
$1,70:33398955,6333470
x1,70:33639254,6333470
$1,70:33639254,6333470
)
$1,70:33672022,6571295
k1,70:33672022,6571295:0
k1,70:36975576,6571295:3303554
)
(1,70:3552216,7488799:33423360,512052,120913
k1,70:8725855,7488799:5173639
h1,70:8725855,7488799:0,0,0
$1,70:8725855,7488799
(1,70:8725855,7238236:273023,261489,0
)
$1,70:8998878,7488799
k1,70:12367173,7488799:272309
k1,70:13134934,7488799:272309
k1,70:15580550,7488799:286270
k1,70:17617612,7488799:272309
k1,70:20127124,7488799:272309
k1,70:23315918,7488799:286270
k1,70:25003020,7488799:286270
k1,70:27125017,7488799:272309
k1,70:30693658,7488799:286270
k1,70:31801937,7488799:0
k1,70:36975576,7488799:5173639
)
(1,70:3552216,8176927:33423360,512052,120913
k1,70:8189871,8176927:4637655
h1,70:8189871,8176927:0,0,0
$1,70:8189871,8176927
(1,70:8189871,7926364:273023,261489,0
)
$1,70:8462894,8176927
k1,70:10516585,8176927:266524
k1,70:11533954,8176927:266523
k1,70:14524875,8176927:266524
k1,70:16958412,8176927:266523
k1,70:19527737,8176927:279038
k1,70:22008460,8176927:266524
k1,70:23025830,8176927:266524
k1,70:24740371,8176927:266523
k1,70:27154572,8176927:279038
k1,70:28798335,8176927:266524
k1,70:30811456,8176927:279038
k1,70:32337921,8176927:0
k1,70:36975576,8176927:4637655
)
(1,70:3552216,8865055:33423360,512052,120913
k1,70:8697186,8865055:5144970
h1,70:8697186,8865055:0,0,0
$1,70:8697186,8865055
(1,70:8697186,8614492:273023,261489,8257
)
$1,70:8970209,8865055
k1,70:12338194,8865055:271999
k1,70:13105646,8865055:272000
k1,70:15823055,8865055:271999
k1,70:19436135,8865055:285883
k1,70:21294762,8865055:272000
k1,70:24283490,8865055:271999
k1,70:25050942,8865055:272000
k1,70:28400961,8865055:285883
k1,70:30722327,8865055:285883
k1,70:31830606,8865055:0
k1,70:36975576,8865055:5144970
)
(1,70:3552216,9553183:33423360,442368,146865
k1,70:16863757,9553183:13311541
h1,70:16863757,9553183:0,0,0
(1,70:16863757,9553183:6800278,442368,146865
g1,70:19146572,9553183
g1,70:21238088,9553183
g1,70:22215427,9553183
)
g1,70:23664035,9553183
k1,70:36975576,9553183:13311541
)
(1,75:3552216,11846943:33423360,462029,135003
h1,74:3552216,11846943:655360,0,0
k1,74:5055901,11846943:247360
k1,74:6213555,11846943:247359
k1,74:9199737,11846943:254641
k1,74:10192896,11846943:247359
k1,74:11574684,11846943:247360
k1,74:13884462,11846943:247360
k1,74:15042116,11846943:247359
k1,74:17150043,11846943:247360
k1,74:17925622,11846943:247359
k1,74:21723723,11846943:247360
k1,74:22517652,11846943:247359
k1,74:24898864,11846943:247360
k1,74:26489027,11846943:247330
k1,74:28067423,11846943:247360
k1,74:29589457,11846943:247359
k1,74:31092487,11846943:247360
k1,74:32396286,11846943:247359
k1,74:34390836,11846943:247360
k1,74:36975576,11846943:0
)
(1,75:3552216,12600607:33423360,462029,135003
k1,74:5617668,12600607:386420
k1,74:7550769,12600607:258001
k1,74:8711112,12600607:250048
k1,74:10575968,12600607:250049
k1,74:13542483,12600607:250048
k1,74:14848971,12600607:250048
k1,74:18268340,12600607:250048
k1,74:20133196,12600607:250049
k1,74:23357923,12600607:250048
k1,74:24048373,12600607:250048
k1,74:27217395,12600607:250048
k1,74:28252565,12600607:250049
k1,74:29194673,12600607:250048
k1,74:31524178,12600607:250048
k1,74:34719471,12600607:386420
k1,74:35879814,12600607:250048
k1,74:36975576,12600607:0
)
(1,75:3552216,13354271:33423360,491520,163839
k1,74:5192031,13354271:234723
k1,74:6573635,13354271:234724
k1,74:7718653,13354271:234723
k1,74:9632408,13354271:234723
k1,74:10742692,13354271:234723
k1,74:13179426,13354271:234724
k1,74:14106209,13354271:234723
k1,74:18585699,13354271:234723
k1,74:21224284,13354271:234724
k1,74:23671502,13354271:234723
k1,74:26050753,13354271:238845
k1,74:27195772,13354271:234724
k1,74:30947157,13354271:234723
k1,74:31710100,13354271:234723
k1,74:33200493,13354271:234723
k1,74:34856038,13354271:234724
k1,74:35673376,13354271:234723
k1,74:36975576,13354271:0
)
(1,75:3552216,14107935:33423360,462029,7208
g1,74:6609471,14107935
g1,74:7268108,14107935
k1,75:36975576,14107935:25623920
g1,75:36975576,14107935
)
(1,76:3552216,16231321:33423360,412877,7077
k1,76:12771655,16231321:9219439
(1,76:12771655,16231321:1046938,404619,0
g1,76:12771655,16231321
(1,76:12771655,16231321:0,0,0
(1,76:12771655,15543193:0,0,0
)
)
g1,76:13818593,16231321
)
g1,76:19298059,16231321
g1,76:20338509,16231321
g1,76:23815522,16231321
g1,76:25627462,16231321
g1,76:27756137,16231321
k1,76:36975576,16231321:9219439
)
(1,79:3552216,17917324:33423360,610631,135003
h1,78:3552216,17917324:655360,0,0
k1,78:5495240,17917324:329528
k1,78:7080438,17917324:329528
k1,78:9994706,17917324:329528
k1,78:11821076,17917324:329528
k1,78:12697173,17917324:329527
k1,78:13936996,17917324:329528
k1,78:17470579,17917324:329528
k1,78:19794010,17917324:357351
k1,78:20869338,17917324:329528
k1,78:22333294,17917324:329528
k1,78:24728517,17917324:329528
k1,78:25968340,17917324:329528
k1,78:27645287,17917324:329527
k1,78:31525556,17917324:329528
k1,78:32401654,17917324:329528
k1,78:33641477,17917324:329528
k1,78:35361679,17917324:329528
$1,78:35361679,17917324
[1,78:35361679,17917324:736461,610631,127431
(1,78:35447697,17744381:0,437688,0
x1,78:35775378,17744381
)
(1,78:35361679,17917324:736461,455111,127431
x1,78:35752165,17917324
(1,78:35752165,18015627:345975,318577,0
x1,78:36065372,18015627
)
)
]
k1,78:36465850,17917324:367710
x1,78:36975576,17917324
k1,79:36975576,17917324:0
)
(1,79:3552216,18751375:33423360,633512,286896
x1,79:4153495,18751375
(1,78:4153495,18849678:762858,318577,89201
x1,78:4883585,18849678
)
x1,78:5098398,18751375
k1,78:5207622,18751375:109224
x1,78:5554038,18751375
(1,78:5554038,18849678:762858,318577,89201
x1,78:6284128,18849678
)
x1,78:6498941,18751375
k1,78:6608165,18751375:109224
x1,78:6954581,18751375
[1,78:6954581,18949070:1172459,831207,89201
(1,78:6954581,18436440:273067,318577,89201
x1,78:7194880,18436440
)
(1,78:6954581,18949070:1172459,318577,89201
x1,78:8094272,18949070
)
]
x1,78:8309085,18751375
k1,78:8418309,18751375:109224
x1,78:8764725,18751375
[1,78:8764725,18949070:1172459,831207,89201
(1,78:8764725,18436440:273067,318577,89201
x1,78:9005024,18436440
)
(1,78:8764725,18949070:1172459,318577,89201
x1,78:9904416,18949070
)
]
x1,78:10119229,18751375
k1,78:10228453,18751375:109224
x1,78:10558181,18751375
(1,78:10558181,18849678:762858,318577,89201
x1,78:11288271,18849678
)
x1,78:11503084,18751375
k1,78:11612308,18751375:109224
x1,78:11942036,18751375
(1,78:11942036,18849678:762858,318577,89201
x1,78:12672126,18849678
)
x1,78:12886939,18751375
k1,78:12996163,18751375:109224
x1,78:13371329,18751375
(1,78:13371329,18849678:762858,318577,89201
x1,78:14101419,18849678
)
x1,78:14316232,18751375
k1,78:14425456,18751375:109224
x1,78:14800622,18751375
(1,78:14800622,18849678:762858,318577,89201
x1,78:15530712,18849678
)
x1,78:15818343,18751375
(1,78:15818343,18513550:412854,313481,0
x1,78:16127887,18513550
)
$1,78:16231197,18751375
k1,78:16505963,18751375:274766
k1,78:18457141,18751375:274767
$1,78:18457141,18751375
x1,78:18803557,18751375
(1,78:18803557,18849678:687043,318577,89201
x1,78:19457832,18849678
)
$1,78:19490600,18751375
k1,78:19961689,18751375:288899
$1,78:19961689,18751375
x1,78:20291417,18751375
(1,78:20291417,18849678:687043,318577,89201
x1,78:20945692,18849678
)
$1,78:20978460,18751375
k1,78:21253226,18751375:274766
k1,78:22584432,18751375:274766
$1,78:22584432,18751375
x1,78:22959598,18751375
(1,78:22959598,18849678:687043,318577,89201
x1,78:23613873,18849678
)
$1,78:23646641,18751375
k1,78:23921408,18751375:274767
k1,78:25071735,18751375:274766
k1,78:26256797,18751375:274767
k1,78:28315453,18751375:274766
k1,78:30642807,18751375:274766
k1,78:35425796,18751375:274767
k1,78:36228782,18751375:274766
$1,78:36228782,18751375
x1,78:36575198,18751375
(1,78:36575198,18849678:218188,303558,0
x1,78:36760618,18849678
)
$1,78:36793386,18751375
k1,78:36975576,18751375:0
)
(1,79:3552216,19505039:33423360,454820,134348
x1,79:3881944,19505039
(1,78:3881944,19603342:218188,303558,0
x1,78:4067364,19603342
)
g1,78:4282172,19505039
x1,78:4791898,19505039
g1,78:4973938,19505039
x1,78:5609729,19505039
[1,78:5681180,19505039:593354,437688,98303
(1,78:5886835,19505039:0,437688,0
x1,78:6068880,19505039
)
(1,78:5681180,19505039:593354,282168,98303
x1,78:6056346,19505039
(1,78:6056346,19603342:218188,303558,0
x1,78:6241766,19603342
)
)
]
$1,78:6274534,19505039
g1,78:6492769,19505039
g1,78:7767444,19505039
$1,78:7767444,19505039
x1,78:8142610,19505039
(1,78:8142610,19603342:218188,303558,0
x1,78:8328030,19603342
)
$1,78:8360798,19505039
g1,78:8761223,19505039
g1,78:12534786,19505039
g1,78:13353986,19505039
g1,78:14631938,19505039
g1,78:16423037,19505039
g1,78:17551567,19505039
g1,78:19117222,19505039
g1,78:22886198,19505039
k1,79:36975576,19505039:13648976
g1,79:36975576,19505039
)
(1,81:17232861,21225982:19742715,865699,853791
(1,81:17232861,21225982:6062070,865699,853791
(1,79:17232861,21225982:0,0,0
$1,79:17232861,21225982
(1,79:17232861,20472318:0,0,0
)
$1,79:17232861,21225982
)
x1,79:17777629,21225982
k1,81:17232861,21225982:53246
g1,81:18012915,21225982
x1,81:18522641,21225982
g1,81:18704681,21225982
(1,81:18704681,21225982:484967,865699,449545
(1,81:18704681,21225982:484967,865699,449545
h1,81:18704681,21225982:78643,0,0
[1,81:18783324,21225982:327681,865699,449545
(1,81:18783324,20782626:327681,422343,0
x1,81:19111005,20782626
)
(1,81:18783324,21675526:327681,422343,0
x1,81:19111005,21675526
)
]
h1,81:19111005,21225982:78643,0,0
)
)
g1,81:19298872,21225982
[1,81:19298872,21225982:946633,688132,853791
(1,81:19298872,21225982:946633,688132,360452
(1,81:19298872,20603386:946633,65536,983048
x1,81:20245505,20603386
)
)
(1,81:19298872,22014237:946633,318577,0
k1,81:19627349,22014237:328477
x1,81:19905955,22014237
k1,81:20245505,22014237:328476
)
]
g1,81:20354729,21225982
[1,81:20354729,21225982:736461,633512,197695
(1,81:20440747,21053039:0,437688,0
x1,81:20768428,21053039
)
(1,81:20354729,21225982:736461,633512,197695
x1,81:20745215,21225982
[1,81:20745215,21423677:345975,831207,0
(1,81:20745215,20911047:273067,318577,89201
x1,81:20985514,20911047
)
(1,81:20745215,21423677:345975,318577,0
x1,81:21058422,21423677
)
]
)
]
[1,81:21091190,21225982:559789,603348,0
(1,81:21280064,21060322:0,437688,0
x1,81:21607745,21060322
)
(1,81:21091190,21225982:559789,447828,0
x1,81:21644653,21225982
)
]
x1,81:22558470,21225982
[1,81:22558470,21225982:736461,610631,127431
(1,81:22644488,21053039:0,437688,0
x1,81:22972169,21053039
)
(1,81:22558470,21225982:736461,455111,127431
x1,81:22948956,21225982
(1,81:22948956,21324285:345975,318577,0
x1,81:23262163,21324285
)
)
]
)
(1,81:36138026,21225982:837550,491520,163839
(1,81:36138026,21225982:837550,491520,163839
)
)
)
(1,83:3552216,23255489:33423360,454820,7208
k1,83:36975576,23255489:32148685
g1,83:36975576,23255489
)
(1,90:15778774,25371370:21196802,1387777,1060096
(1,90:15778774,25371370:8970245,1387777,1060096
(1,83:15778774,25371370:0,0,0
$1,83:15778774,25371370
(1,83:15778774,24617706:0,0,0
)
$1,83:15778774,25371370
)
[1,90:15778774,25371370:559789,603348,0
(1,90:15967648,25205710:0,437688,0
x1,90:16295329,25205710
)
(1,90:15778774,25371370:559789,447828,0
x1,90:16332237,25371370
)
]
x1,90:17246054,25371370
g1,90:17428094,25371370
x1,90:17937820,25371370
g1,90:18119860,25371370
(1,90:18119860,25371370:6629159,1387777,1060096
[1,90:18119860,24054084:436908,26213,2333105
(1,90:18119860,24054084:436908,26213,1153446
x1,90:18556768,24054084
)
(1,90:18119860,25233743:436908,26213,1153446
x1,90:18556768,25233743
)
]
g1,85:18360160,25371370
[1,89:18360160,25371370:6148559,1387777,1060096
(1,86:18360160,24586941:6148559,603348,226101
g1,86:18360160,24586941
(1,86:18360160,24586941:1734886,603348,226101
r1,86:18360160,24586941:0,753663,226101
g1,86:18556768,24586941
k1,86:18701962,24586941:145194
g1,86:18701963,24586941
$1,86:18701963,24586941
x1,86:19255426,24586941
(1,86:19255426,24685244:497819,197518,0
x1,86:19720477,24685244
)
$1,86:19753245,24586941
k1,86:19898438,24586941:145193
g1,86:20095046,24586941
)
g1,86:20095046,24586941
(1,86:20095046,24586941:2678787,603348,226101
g1,86:20291654,24586941
k1,86:20763605,24586941:471951
g1,86:20763606,24586941
$1,86:20763606,24586941
x1,86:21140436,24586941
(1,86:21140436,24685244:964839,295640,54614
x1,86:22072507,24685244
)
$1,86:22105275,24586941
k1,86:22577225,24586941:471950
g1,86:22773833,24586941
)
g1,86:22773833,24586941
(1,86:22773833,24586941:1734886,603348,226101
g1,86:22970441,24586941
k1,86:22980554,24586941:10113
g1,86:22980555,24586941
$1,86:22980555,24586941
[1,86:22980555,24586941:1321444,603348,187504
(1,86:23169429,24421281:0,437688,0
x1,86:23497110,24421281
)
(1,86:22980555,24586941:1321444,447828,187504
x1,86:23534018,24586941
(1,86:23534018,24685244:767981,197518,89201
x1,86:24269231,24685244
)
)
]
$1,86:24301999,24586941
k1,86:24312111,24586941:10112
g1,86:24508719,24586941
)
g1,86:24508719,24586941
)
(1,87:18360160,25350800:6148559,537758,226101
g1,87:18360160,25350800
(1,87:18360160,25350800:1734886,537758,226101
r1,87:18360160,25350800:0,753663,226101
g1,87:18556768,25350800
g1,87:18556768,25350800
g1,87:18556769,25350800
$1,87:18556769,25350800
x1,87:18933599,25350800
(1,87:18933599,25449103:964839,295640,54614
x1,87:19865670,25449103
)
$1,87:19898438,25350800
g1,87:19898438,25350800
g1,87:20095046,25350800
)
g1,87:20095046,25350800
(1,87:20095046,25350800:2678787,537758,226101
g1,87:20291654,25350800
g1,87:20291654,25350800
g1,87:20291655,25350800
$1,87:20291655,25350800
x1,87:20577463,25350800
(1,87:20577463,25449103:964839,295640,54614
x1,87:21509534,25449103
)
x1,87:21869983,25350800
[1,87:21869983,25350800:707242,537758,0
(1,87:22114379,25185140:0,372098,0
x1,87:22442060,25185140
)
(1,87:21869983,25350800:707242,447828,0
x1,87:22505774,25350800
)
]
$1,87:22577225,25350800
g1,87:22577225,25350800
g1,87:22773833,25350800
)
g1,87:22773833,25350800
(1,87:22773833,25350800:1734886,537758,226101
g1,87:22970441,25350800
g1,87:22970441,25350800
g1,87:22970442,25350800
$1,87:22970442,25350800
x1,87:23347272,25350800
(1,87:23347272,25449103:964839,295640,54614
x1,87:24279343,25449103
)
$1,87:24312111,25350800
g1,87:24312111,25350800
g1,87:24508719,25350800
)
g1,87:24508719,25350800
)
(1,89:18360160,26180249:6148559,603348,251217
g1,88:18360160,26180249
(1,88:18360160,26180249:1734886,603348,251217
r1,88:18360160,26180249:0,753663,226101
g1,88:18556768,26180249
k1,88:18566881,26180249:10113
g1,88:18566882,26180249
$1,88:18566882,26180249
[1,88:18566882,26180249:1321444,603348,251217
(1,88:18755756,26014589:0,437688,0
x1,88:19083437,26014589
)
(1,88:18566882,26180249:1321444,556402,251217
x1,88:19120345,26180249
[1,88:19120345,26342265:767981,718418,89201
(1,88:19126671,25942424:273067,318577,89201
x1,88:19366970,25942424
)
(1,88:19120345,26342265:767981,197518,89201
x1,88:19855558,26342265
)
]
)
]
$1,88:19888326,26180249
k1,88:19898438,26180249:10112
g1,88:20095046,26180249
)
g1,88:20095046,26180249
(1,88:20095046,26180249:2678787,603348,251217
g1,88:20291654,26180249
k1,88:20763605,26180249:471951
g1,88:20763606,26180249
$1,88:20763606,26180249
x1,88:21140436,26180249
(1,88:21140436,26278552:964839,295640,54614
x1,88:22072507,26278552
)
$1,88:22105275,26180249
k1,88:22577225,26180249:471950
g1,88:22773833,26180249
)
g1,88:22773833,26180249
(1,89:22773833,26180249:1734886,603348,251217
g1,88:22970441,26180249
k1,88:23213079,26180249:242638
g1,88:23213080,26180249
$1,89:23213080,26180249
[1,89:23213080,26180249:856393,603348,187504
(1,89:23401954,26014589:0,437688,0
x1,89:23729635,26014589
)
(1,89:23213080,26180249:856393,447828,187504
x1,89:23766543,26180249
(1,89:23766543,26278552:302930,197518,89201
x1,89:24036705,26278552
)
)
]
$1,89:24069473,26180249
k1,89:24312111,26180249:242638
g1,89:24508719,26180249
)
g1,89:24508719,26180249
)
]
g1,89:24312111,25371370
[1,90:24312111,24054084:436908,26213,2333105
(1,90:24312111,24054084:436908,26213,1153446
x1,90:24749019,24054084
)
(1,90:24312111,25233743:436908,26213,1153446
x1,90:24749019,25233743
)
]
)
)
(1,90:36138026,25371370:837550,491520,163839
(1,90:36138026,25371370:837550,491520,163839
)
)
)
(1,92:3552216,27614391:33423360,462029,135003
k1,91:5448466,27614391:219839
$1,91:5448466,27614391
x1,91:5734274,27614391
$1,91:5734274,27614391
k1,91:5954112,27614391:219838
k1,91:7230391,27614391:219839
$1,91:7230391,27614391
x1,91:7607221,27614391
$1,91:7607221,27614391
k1,91:7827060,27614391:219839
k1,91:8922459,27614391:219838
k1,91:10052593,27614391:219839
k1,91:12475752,27614391:219839
k1,91:13752030,27614391:219838
k1,91:15138410,27614391:219839
k1,91:17948632,27614391:220239
k1,91:21727006,27614391:295791
k1,91:22547810,27614391:219839
k1,91:23095329,27614391:219839
k1,91:25269451,27614391:219838
k1,91:26017510,27614391:219839
k1,91:27661446,27614391:219839
k1,91:29557695,27614391:219838
k1,91:30687829,27614391:219839
k1,91:32784619,27614391:219839
k1,91:34060897,27614391:219838
k1,91:35191031,27614391:219839
k1,91:36975576,27614391:0
)
(1,92:3552216,28368055:33423360,584581,225995
k1,91:4650299,28368055:222522
k1,91:7572250,28368055:222523
k1,91:8341342,28368055:222522
k1,91:9837880,28368055:222518
k1,91:11116843,28368055:222523
k1,91:12013075,28368055:222522
k1,91:15719253,28368055:223595
k1,91:16998215,28368055:222522
$1,91:16998215,28368055
x1,91:17352293,28368055
k1,91:17541486,28368055:189193
x1,91:18051212,28368055
k1,91:18240405,28368055:189193
x1,91:18568086,28368055
$1,91:18568086,28368055
k1,91:18973870,28368055:223594
k1,91:19942192,28368055:222522
k1,91:21078287,28368055:222523
k1,91:21628489,28368055:222522
k1,91:23016898,28368055:222523
k1,91:26212133,28368055:222522
k1,91:27219777,28368055:222523
k1,91:28352594,28368055:222522
k1,91:29965135,28368055:222522
k1,91:30773550,28368055:222523
$1,91:30773550,28368055
[1,91:30773550,28368055:707242,537758,0
(1,91:31017946,28202395:0,372098,0
x1,91:31345627,28202395
)
(1,91:30773550,28368055:707242,447828,0
x1,91:31409341,28368055
)
]
k1,91:31669985,28368055:189193
x1,91:32179711,28368055
k1,91:32368903,28368055:189192
x1,91:33004694,28368055
(1,91:33076145,28368055:703425,455554,225995
(1,91:33076145,28368055:703425,455554,225995
h1,91:33076145,28368055:78643,0,0
[1,91:33154788,28368055:546139,455554,225995
(1,91:33154788,28110019:546139,197518,0
k1,91:33303532,28110019:148744
x1,91:33552183,28110019
k1,91:33700927,28110019:148744
)
(1,91:33154788,28594049:546139,342242,0
x1,91:33445151,28594049
(1,91:33445151,28462978:255776,211171,0
x1,91:33668159,28462978
)
)
]
h1,91:33700927,28368055:78643,0,0
)
)
k1,91:33928063,28368055:148493
x1,91:34437789,28368055
k1,91:34586283,28368055:148494
x1,91:35241645,28368055
(1,91:35241645,28130230:964839,295640,54614
x1,91:36173716,28130230
)
$1,91:36206484,28368055
k1,91:36429006,28368055:222522
k1,91:36975576,28368055:0
)
(1,92:3552216,29197344:33423360,537758,135003
k1,91:4699192,29197344:236681
k1,91:6574273,29197344:236681
k1,91:9561036,29197344:346317
k1,91:10489777,29197344:236681
$1,91:10489777,29197344
[1,91:10489777,29197344:707242,537758,0
(1,91:10734173,29031684:0,372098,0
x1,91:11061854,29031684
)
(1,91:10489777,29197344:707242,447828,0
x1,91:11125568,29197344
)
]
$1,91:11197019,29197344
k1,91:11433699,29197344:236680
k1,91:12180250,29197344:236681
k1,91:14096642,29197344:241292
k1,91:16013034,29197344:241292
k1,91:17742625,29197344:236681
k1,91:19035746,29197344:236681
k1,91:20765337,29197344:236681
k1,91:21787138,29197344:236680
k1,91:23175966,29197344:241293
k1,91:24086356,29197344:236680
k1,91:25053108,29197344:236681
k1,91:26346229,29197344:236681
k1,91:27443421,29197344:241292
k1,91:31272321,29197344:346317
k1,91:32109967,29197344:236681
k1,91:33256943,29197344:236681
k1,91:36229776,29197344:241292
k1,91:36975576,29197344:0
)
(1,92:3552216,29951008:33423360,454820,127139
g1,91:6467258,29951008
g1,91:8180369,29951008
g1,91:10806397,29951008
g1,91:11571202,29951008
g1,91:12849154,29951008
k1,92:36975576,29951008:21485976
g1,92:36975576,29951008
)
(1,94:3552216,30704672:33423360,491520,163839
h1,93:3552216,30704672:655360,0,0
g1,93:5381326,30704672
g1,93:6222153,30704672
g1,93:7793051,30704672
g1,93:9285961,30704672
g1,93:10414491,30704672
g1,93:12890441,30704672
g1,93:16659417,30704672
$1,93:16914352,30704672
x1,93:17467815,30704672
(1,93:17467815,30802975:497819,197518,0
x1,93:17932866,30802975
)
$1,93:17965634,30704672
k1,94:36975576,30704672:18572817
g1,94:36975576,30704672
)
(1,95:3552216,31458336:33423360,0,0
h1,95:3552216,31458336:655360,0,0
k1,95:36975576,31458336:32768000
g1,95:36975576,31458336
)
(1,99:14271866,33129511:22703710,950279,622600
(1,99:14271866,33129511:11984061,950279,622600
(1,95:14271866,33129511:0,0,0
$1,95:14271866,33129511
(1,95:14271866,32375847:0,0,0
)
$1,95:14271866,33129511
)
x1,95:14825329,33129511
(1,99:14825329,33227814:497819,197518,0
x1,99:15290380,33227814
)
x1,99:16230639,33129511
g1,99:16412679,33129511
x1,99:16922405,33129511
g1,99:17104445,33129511
x1,99:17525195,33129511
(1,99:17525195,33227814:497819,197518,0
x1,99:17990246,33227814
)
g1,99:18132238,33129511
(1,99:18132238,33129511:7095896,950279,622600
(1,99:18132238,32205445:345886,26213,1546666
x1,99:18478124,32205445
)
g1,96:18281516,33129511
[1,97:18281516,33129511:6797340,941247,613567
(1,96:18281516,32739570:6797340,551306,226101
g1,96:18281516,32739570
(1,96:18281516,32739570:2755335,551306,226101
r1,96:18281516,32739570:0,753663,226101
g1,96:18478124,32739570
g1,96:18478124,32739570
g1,96:18478125,32739570
$1,96:18478125,32739570
x1,96:19022893,32739570
(1,96:19076139,32501745:856613,313481,0
x1,96:19491248,32501745
x1,96:19899984,32501745
)
x1,96:20840243,32739570
$1,96:20840243,32739570
g1,96:20840243,32739570
g1,96:21036851,32739570
)
g1,96:21036851,32739570
(1,96:21036851,32739570:4042005,551306,226101
g1,96:21233459,32739570
k1,96:22387019,32739570:1153560
g1,96:22387020,32739570
$1,96:22387020,32739570
x1,96:22763850,32739570
(1,96:22763850,32837873:964839,295640,54614
x1,96:23695921,32837873
)
$1,96:23728689,32739570
k1,96:24882248,32739570:1153559
g1,96:25078856,32739570
)
g1,96:25078856,32739570
)
(1,97:18281516,33516977:6797340,551306,226101
g1,97:18281516,33516977
(1,97:18281516,33516977:2755335,551306,226101
r1,97:18281516,33516977:0,753663,226101
g1,97:18478124,33516977
k1,97:18988349,33516977:510225
g1,97:18988350,33516977
$1,97:18988350,33516977
x1,97:19365180,33516977
(1,97:19365180,33615280:964839,295640,54614
x1,97:20297251,33615280
)
$1,97:20330019,33516977
k1,97:20840243,33516977:510224
g1,97:21036851,33516977
)
g1,97:21036851,33516977
(1,97:21036851,33516977:4042005,551306,226101
g1,97:21233459,33516977
g1,97:21233459,33516977
g1,97:21233460,33516977
$1,97:21233460,33516977
x1,97:21960273,33516977
(1,97:22013519,33279152:856613,313481,0
x1,97:22428628,33279152
x1,97:22837364,33279152
)
x1,97:24469394,33516977
(1,97:24469394,33279152:412854,313481,0
x1,97:24778938,33279152
)
$1,97:24882248,33516977
g1,97:24882248,33516977
g1,97:25078856,33516977
)
g1,97:25078856,33516977
)
]
g1,97:24882248,33129511
(1,99:24882248,32205445:345886,26213,1546666
x1,99:25228134,32205445
)
)
g1,99:25337358,33129511
x1,99:25758108,33129511
[1,99:25758108,33291527:497819,751186,0
(1,99:25849131,32858918:273067,318577,89201
x1,99:26089430,32858918
)
(1,99:25758108,33291527:497819,197518,0
x1,99:26223159,33291527
)
]
)
(1,99:36138026,33129511:837550,491520,163839
(1,99:36138026,33129511:837550,491520,163839
)
)
)
(1,101:3552216,34927827:33423360,454820,7208
k1,101:36975576,34927827:32148685
g1,101:36975576,34927827
)
(1,107:10350484,36606210:26625092,950279,622600
(1,107:10350484,36606210:19826824,950279,622600
(1,101:10350484,36606210:0,0,0
$1,101:10350484,36606210
(1,101:10350484,35852546:0,0,0
)
$1,101:10350484,36606210
)
x1,101:10895252,36606210
k1,107:10350484,36606210:53246
(1,107:10948498,36335617:856613,313481,0
x1,107:11363607,36335617
x1,107:11772343,36335617
)
x1,107:12712602,36606210
g1,107:12894642,36606210
x1,107:13404368,36606210
g1,107:13586408,36606210
x1,107:13988271,36606210
g1,107:14135268,36606210
(1,107:14135268,36606210:16042040,950279,622600
(1,107:14135268,35682144:345886,26213,1546666
x1,107:14481154,35682144
)
g1,103:14284546,36606210
[1,106:14284546,36606210:15743484,917503,589823
(1,104:14284546,36216269:15743484,527562,226101
g1,104:14284546,36216269
(1,104:14284546,36216269:7871742,527562,226101
r1,104:14284546,36216269:0,753663,226101
g1,104:14481154,36216269
g1,104:14481154,36216269
g1,104:14481155,36216269
$1,104:14481155,36216269
x1,104:14844561,36216269
g1,104:15053226,36216269
x1,104:15562952,36216269
g1,104:15708584,36216269
x1,104:16648238,36216269
g1,104:16847116,36216269
x1,104:17356842,36216269
g1,104:17502474,36216269
x1,104:17865880,36216269
(1,104:17865880,36314572:294003,295640,0
x1,104:18127115,36314572
)
x1,104:18499183,36216269
(1,104:18499183,36314572:607210,318577,0
x1,104:19073625,36314572
)
g1,104:19252025,36216269
x1,104:19761751,36216269
g1,104:19907383,36216269
x1,104:20449966,36216269
(1,104:20449966,36314572:563204,295640,0
x1,104:20961591,36314572
)
[1,104:21013170,36216269:946510,372098,127431
(1,104:21037184,36216269:0,372098,0
x1,104:21364865,36216269
)
(1,104:21013170,36216269:946510,282168,127431
x1,104:21352470,36216269
(1,104:21352470,36314572:607210,318577,0
x1,104:21926912,36314572
)
)
]
$1,104:21959680,36216269
g1,104:21959680,36216269
g1,104:22156288,36216269
)
g1,104:22156288,36216269
(1,104:22156288,36216269:7871742,527562,226101
g1,104:22352896,36216269
k1,104:24087745,36216269:1734849
g1,104:24087746,36216269
$1,104:24087746,36216269
x1,104:24451152,36216269
(1,104:24451152,36314572:294003,295640,0
x1,104:24712387,36314572
)
x1,104:25084455,36216269
(1,104:25084455,36314572:607210,318577,0
x1,104:25658897,36314572
)
g1,104:25837297,36216269
x1,104:26347023,36216269
g1,104:26492655,36216269
x1,104:26856061,36216269
(1,104:26856061,36314572:294003,295640,0
x1,104:27117296,36314572
)
x1,104:27489364,36216269
(1,104:27489364,36314572:607210,318577,0
x1,104:28063806,36314572
)
$1,104:28096574,36216269
k1,104:29831422,36216269:1734848
g1,104:30028030,36216269
)
g1,104:30028030,36216269
)
(1,106:14284546,36969932:15743484,527562,226101
g1,105:14284546,36969932
(1,105:14284546,36969932:7871742,527562,226101
r1,105:14284546,36969932:0,753663,226101
g1,105:14481154,36969932
k1,105:16216003,36969932:1734849
g1,105:16216004,36969932
$1,105:16216004,36969932
x1,105:16579410,36969932
(1,105:16579410,37068235:294003,295640,0
x1,105:16840645,37068235
)
x1,105:17212713,36969932
[1,105:17212713,37155536:607210,636876,0
(1,105:17249121,36732107:301284,213447,0
x1,105:17517637,36732107
)
(1,105:17212713,37155536:607210,318577,0
x1,105:17787155,37155536
)
]
g1,105:17965555,36969932
x1,105:18475281,36969932
g1,105:18620913,36969932
x1,105:18984319,36969932
(1,105:18984319,37068235:294003,295640,0
x1,105:19245554,37068235
)
x1,105:19617622,36969932
[1,105:19617622,37155536:607210,636876,0
(1,105:19654030,36732107:301284,213447,0
x1,105:19922546,36732107
)
(1,105:19617622,37155536:607210,318577,0
x1,105:20192064,37155536
)
]
$1,105:20224832,36969932
k1,105:21959680,36969932:1734848
g1,105:22156288,36969932
)
g1,105:22156288,36969932
(1,106:22156288,36969932:7871742,527562,226101
g1,105:22352896,36969932
g1,105:22352896,36969932
g1,105:22352897,36969932
$1,106:22352897,36969932
x1,106:22716303,36969932
g1,106:22924968,36969932
x1,106:23434694,36969932
g1,106:23580326,36969932
x1,106:24519980,36969932
g1,106:24718858,36969932
x1,106:25228584,36969932
g1,106:25374216,36969932
x1,106:25737622,36969932
(1,106:25737622,37068235:294003,295640,0
x1,106:25998857,37068235
)
x1,106:26370925,36969932
(1,106:26370925,37068235:607210,318577,0
x1,106:26945367,37068235
)
g1,106:27123767,36969932
x1,106:27633493,36969932
g1,106:27779125,36969932
x1,106:28321708,36969932
(1,106:28321708,37068235:563204,295640,0
x1,106:28833333,37068235
)
[1,106:28884912,36969932:946510,372098,127431
(1,106:28908926,36969932:0,372098,0
x1,106:29236607,36969932
)
(1,106:28884912,36969932:946510,282168,127431
x1,106:29224212,36969932
(1,106:29224212,37068235:607210,318577,0
x1,106:29798654,37068235
)
)
]
$1,106:29831422,36969932
g1,106:29831422,36969932
g1,106:30028030,36969932
)
g1,106:30028030,36969932
)
]
g1,106:29831422,36606210
(1,107:29831422,35682144:345886,26213,1546666
x1,107:30177308,35682144
)
)
)
(1,107:36138026,36606210:837550,491520,163839
(1,107:36138026,36606210:837550,491520,163839
)
)
)
(1,109:3552216,38506108:33423360,556402,231327
k1,108:5494095,38506108:265468
$1,108:5494095,38506108
x1,108:5857501,38506108
k1,108:6181372,38506108:260838
x1,108:6691098,38506108
k1,108:6951936,38506108:260838
x1,108:7897886,38506108
(1,108:7897886,38604411:294003,295640,0
x1,108:8159121,38604411
)
k1,108:8369040,38506108:177151
x1,108:8878766,38506108
k1,108:9055917,38506108:177151
x1,108:9419323,38506108
(1,108:9419323,38604411:294003,295640,0
x1,108:9680558,38604411
)
k1,108:9890477,38506108:177151
x1,108:10400203,38506108
k1,108:10577355,38506108:177152
x1,108:11268442,38506108
(1,108:11268442,38604411:294003,295640,0
x1,108:11529677,38604411
)
x1,108:11817308,38506108
k1,108:11994459,38506108:177151
x1,108:12504185,38506108
k1,108:12681336,38506108:177151
x1,108:13180687,38506108
$1,108:13190153,38506108
k1,108:13455621,38506108:265468
$1,108:13637811,38506108
x1,108:13977111,38506108
(1,108:13977111,38604411:514367,318577,0
x1,108:14142847,38604411
x1,108:14458710,38604411
)
k1,108:14752316,38506108:260838
x1,108:15262042,38506108
k1,108:15522880,38506108:260838
(1,108:15522880,38014584:691771,0,655368
x1,108:16214651,38014584
)
(1,108:16214651,38702719:497819,197518,0
x1,108:16679702,38702719
)
k1,108:16821694,38506108:109224
x1,108:17160994,38506108
(1,108:17160994,38604411:666211,318577,0
x1,108:17326730,38604411
x1,108:17794437,38604411
)
$1,108:17827205,38506108
k1,108:18286670,38506108:277275
$1,108:18286670,38506108
x1,108:18625970,38506108
(1,108:18625970,38604411:666211,318577,0
x1,108:18791706,38604411
x1,108:19259413,38604411
)
k1,108:19553020,38506108:260839
x1,108:20062746,38506108
k1,108:20323584,38506108:260838
x1,108:20628737,38506108
(1,108:20628737,38268283:1609105,318577,69541
x1,108:21612512,38268283
(1,108:21612512,38337824:592562,227555,0
x1,108:22172306,38337824
)
)
$1,108:22237842,38506108
k1,108:22503309,38506108:265467
k1,108:23825217,38506108:265468
$1,108:23825217,38506108
[1,108:23825217,38506108:946510,372098,127431
(1,108:23849231,38506108:0,372098,0
x1,108:24176912,38506108
)
(1,108:23825217,38506108:946510,282168,127431
x1,108:24164517,38506108
(1,108:24164517,38604411:607210,318577,0
x1,108:24738959,38604411
)
)
]
k1,108:25032565,38506108:260838
x1,108:25542291,38506108
k1,108:25803129,38506108:260838
(1,108:25803129,38014584:691771,0,655368
x1,108:26494900,38014584
)
(1,108:26494900,38702719:1655307,318577,34716
x1,108:28117439,38702719
)
k1,108:28259431,38506108:109224
x1,108:28587112,38506108
k1,108:28696336,38506108:109224
(1,108:28696336,38506108:804638,437688,0
x1,108:29500974,38506108
)
x1,108:30754347,38506108
(1,108:30754347,38604411:759054,295640,0
x1,108:31480633,38604411
)
x1,108:31768264,38506108
$1,108:31768264,38506108
k1,108:32033731,38506108:265467
k1,108:33573874,38506108:265468
$1,108:33573874,38506108
x1,108:33992574,38506108
(1,108:33992574,38604411:666211,318577,0
x1,108:34158310,38604411
x1,108:34626017,38604411
)
$1,108:34658785,38506108
k1,108:34924252,38506108:265467
k1,108:36065281,38506108:265468
k1,108:36975576,38506108:0
)
(1,109:3552216,39436483:33423360,633512,286896
k1,108:5887144,39436483:221392
k1,108:8646745,39436483:221392
k1,108:9396356,39436483:221391
k1,108:10528043,39436483:221392
$1,108:10528043,39436483
x1,108:10723589,39436483
$1,108:10736485,39436483
k1,108:11759382,39436483:221392
k1,108:14024842,39436483:221392
k1,108:16724806,39436483:221392
k1,108:19214814,39436483:300450
k1,108:20037171,39436483:221392
k1,108:20586243,39436483:221392
k1,108:21717930,39436483:221392
k1,108:23852972,39436483:221391
$1,108:23852972,39436483
x1,108:24273722,39436483
(1,108:24273722,39534786:497819,197518,0
x1,108:24738773,39534786
)
$1,108:24771541,39436483
k1,108:24992933,39436483:221392
k1,108:28265681,39436483:221392
$1,108:28265681,39436483
[1,108:28265681,39436483:772871,545041,127431
(1,108:28399865,39263540:0,372098,0
x1,108:28727546,39263540
)
(1,108:28265681,39436483:772871,455111,127431
x1,108:28692577,39436483
(1,108:28692577,39534786:345975,318577,0
x1,108:29005784,39534786
)
)
]
k1,108:29225858,39436483:187306
x1,108:29735584,39436483
k1,108:29922891,39436483:187307
x1,108:30524170,39436483
(1,108:30524170,39534786:762858,318577,89201
x1,108:31254260,39534786
)
x1,108:31469073,39436483
k1,108:31578297,39436483:109224
x1,108:31924713,39436483
[1,108:31924713,39634178:1172459,831207,89201
(1,108:31924713,39121548:273067,318577,89201
x1,108:32165012,39121548
)
(1,108:31924713,39634178:1172459,318577,89201
x1,108:33064404,39634178
)
]
x1,108:33279217,39436483
k1,108:33388441,39436483:109224
x1,108:33734857,39436483
[1,108:33734857,39634178:1172459,831207,89201
(1,108:33734857,39121548:273067,318577,89201
x1,108:33975156,39121548
)
(1,108:33734857,39634178:1172459,318577,89201
x1,108:34874548,39634178
)
]
x1,108:35089361,39436483
k1,108:35198585,39436483:109224
x1,108:35545001,39436483
(1,108:35545001,39534786:762858,318577,89201
x1,108:36275091,39534786
)
x1,108:36562722,39436483
(1,108:36562722,39198658:412854,313481,0
x1,108:36872266,39198658
)
$1,108:36975576,39436483
k1,109:36975576,39436483:0
)
(1,109:3552216,40422427:33423360,633512,286896
g1,108:4353066,40422427
g1,108:5481596,40422427
g1,108:7707854,40422427
g1,108:9316763,40422427
$1,108:9316763,40422427
x1,108:9743659,40422427
(1,108:9743659,40520730:345975,318577,0
x1,108:10056866,40520730
)
g1,108:10271674,40422427
x1,108:10781400,40422427
g1,108:10963440,40422427
x1,108:11564719,40422427
(1,108:11564719,40520730:762858,318577,89201
x1,108:12294809,40520730
)
x1,108:12509622,40422427
g1,108:12618846,40422427
x1,108:12965262,40422427
(1,108:12965262,40520730:762858,318577,89201
x1,108:13695352,40520730
)
x1,108:13910165,40422427
g1,108:14019389,40422427
x1,108:14365805,40422427
[1,108:14365805,40620122:1172459,831207,89201
(1,108:14365805,40107492:273067,318577,89201
x1,108:14606104,40107492
)
(1,108:14365805,40620122:1172459,318577,89201
x1,108:15505496,40620122
)
]
x1,108:15720309,40422427
g1,108:15829533,40422427
x1,108:16175949,40422427
[1,108:16175949,40620122:1172459,831207,89201
(1,108:16175949,40107492:273067,318577,89201
x1,108:16416248,40107492
)
(1,108:16175949,40620122:1172459,318577,89201
x1,108:17315640,40620122
)
]
x1,108:17603271,40422427
(1,108:17603271,40184602:412854,313481,0
x1,108:17912815,40184602
)
$1,108:18016125,40422427
g1,108:18416550,40422427
g1,108:19691225,40422427
g1,108:20346585,40422427
g1,108:22062973,40422427
k1,109:36975576,40422427:14326711
g1,109:36975576,40422427
)
(1,117:17685613,43101385:19289963,1671166,1343486
(1,117:17685613,43101385:5156567,1671166,1343486
(1,109:17685613,43101385:0,0,0
$1,109:17685613,43101385
(1,109:17685613,42347721:0,0,0
)
$1,109:17685613,43101385
)
x1,109:18106363,43101385
(1,117:18106363,43199688:497819,197518,0
x1,117:18571414,43199688
)
g1,117:18786222,43101385
x1,117:19295948,43101385
g1,117:19477988,43101385
(1,117:19477988,43101385:3364192,1671166,1343486
[1,117:19477988,41587489:436908,26213,2726325
(1,117:19477988,41587489:436908,26213,1153446
x1,117:19914896,41587489
)
(1,117:19477988,42740935:436908,0,393220
x1,117:19914896,42740935
)
(1,117:19477988,43160368:436908,26213,1153446
x1,117:19914896,43160368
)
]
g1,111:19718288,43101385
[1,116:19718288,43101385:2883592,1671166,1343486
(1,112:19718288,41957781:2883592,527562,226101
g1,112:19718288,41957781
(1,112:19718288,41957781:720898,527562,226101
r1,112:19718288,41957781:0,753663,226101
g1,112:19914896,41957781
g1,112:19914896,41957781
g1,112:19914897,41957781
$1,112:19914897,41957781
x1,112:20242578,41957781
$1,112:20242578,41957781
g1,112:20242578,41957781
g1,112:20439186,41957781
)
g1,112:20439186,41957781
(1,112:20439186,41957781:720898,527562,226101
g1,112:20635794,41957781
g1,112:20635794,41957781
g1,112:20635795,41957781
$1,112:20635795,41957781
x1,112:20963476,41957781
$1,112:20963476,41957781
g1,112:20963476,41957781
g1,112:21160084,41957781
)
g1,112:21160084,41957781
(1,112:21160084,41957781:720898,527562,226101
g1,112:21356692,41957781
g1,112:21356692,41957781
g1,112:21356693,41957781
$1,112:21356693,41957781
x1,112:21684374,41957781
$1,112:21684374,41957781
g1,112:21684374,41957781
g1,112:21880982,41957781
)
g1,112:21880982,41957781
(1,112:21880982,41957781:720898,527562,226101
g1,112:22077590,41957781
g1,112:22077590,41957781
g1,112:22077591,41957781
$1,112:22077591,41957781
x1,112:22405272,41957781
$1,112:22405272,41957781
g1,112:22405272,41957781
g1,112:22601880,41957781
)
g1,112:22601880,41957781
)
(1,113:19718288,42711444:2883592,527562,226101
g1,113:19718288,42711444
(1,113:19718288,42711444:720898,527562,226101
r1,113:19718288,42711444:0,753663,226101
g1,113:19914896,42711444
g1,113:19914896,42711444
g1,113:19914897,42711444
$1,113:19914897,42711444
x1,113:20242578,42711444
$1,113:20242578,42711444
g1,113:20242578,42711444
g1,113:20439186,42711444
)
g1,113:20439186,42711444
(1,113:20439186,42711444:720898,527562,226101
g1,113:20635794,42711444
g1,113:20635794,42711444
g1,113:20635795,42711444
$1,113:20635795,42711444
x1,113:20963476,42711444
$1,113:20963476,42711444
g1,113:20963476,42711444
g1,113:21160084,42711444
)
g1,113:21160084,42711444
(1,113:21160084,42711444:720898,527562,226101
g1,113:21356692,42711444
g1,113:21356692,42711444
g1,113:21356693,42711444
$1,113:21356693,42711444
x1,113:21684374,42711444
$1,113:21684374,42711444
g1,113:21684374,42711444
g1,113:21880982,42711444
)
g1,113:21880982,42711444
(1,113:21880982,42711444:720898,527562,226101
g1,113:22077590,42711444
g1,113:22077590,42711444
g1,113:22077591,42711444
$1,113:22077591,42711444
x1,113:22405272,42711444
$1,113:22405272,42711444
g1,113:22405272,42711444
g1,113:22601880,42711444
)
g1,113:22601880,42711444
)
(1,114:19718288,43465107:2883592,527562,226101
g1,114:19718288,43465107
(1,114:19718288,43465107:720898,527562,226101
r1,114:19718288,43465107:0,753663,226101
g1,114:19914896,43465107
g1,114:19914896,43465107
g1,114:19914897,43465107
$1,114:19914897,43465107
x1,114:20242578,43465107
$1,114:20242578,43465107
g1,114:20242578,43465107
g1,114:20439186,43465107
)
g1,114:20439186,43465107
(1,114:20439186,43465107:720898,527562,226101
g1,114:20635794,43465107
g1,114:20635794,43465107
g1,114:20635795,43465107
$1,114:20635795,43465107
x1,114:20963476,43465107
$1,114:20963476,43465107
g1,114:20963476,43465107
g1,114:21160084,43465107
)
g1,114:21160084,43465107
(1,114:21160084,43465107:720898,527562,226101
g1,114:21356692,43465107
g1,114:21356692,43465107
g1,114:21356693,43465107
$1,114:21356693,43465107
x1,114:21684374,43465107
$1,114:21684374,43465107
g1,114:21684374,43465107
g1,114:21880982,43465107
)
g1,114:21880982,43465107
(1,114:21880982,43465107:720898,527562,226101
g1,114:22077590,43465107
g1,114:22077590,43465107
g1,114:22077591,43465107
$1,114:22077591,43465107
x1,114:22405272,43465107
$1,114:22405272,43465107
g1,114:22405272,43465107
g1,114:22601880,43465107
)
g1,114:22601880,43465107
)
(1,116:19718288,44218770:2883592,527562,226101
g1,115:19718288,44218770
(1,115:19718288,44218770:720898,527562,226101
r1,115:19718288,44218770:0,753663,226101
g1,115:19914896,44218770
g1,115:19914896,44218770
g1,115:19914897,44218770
$1,115:19914897,44218770
x1,115:20242578,44218770
$1,115:20242578,44218770
g1,115:20242578,44218770
g1,115:20439186,44218770
)
g1,115:20439186,44218770
(1,115:20439186,44218770:720898,527562,226101
g1,115:20635794,44218770
g1,115:20635794,44218770
g1,115:20635795,44218770
$1,115:20635795,44218770
x1,115:20963476,44218770
$1,115:20963476,44218770
g1,115:20963476,44218770
g1,115:21160084,44218770
)
g1,115:21160084,44218770
(1,115:21160084,44218770:720898,527562,226101
g1,115:21356692,44218770
g1,115:21356692,44218770
g1,115:21356693,44218770
$1,115:21356693,44218770
x1,115:21684374,44218770
$1,115:21684374,44218770
g1,115:21684374,44218770
g1,115:21880982,44218770
)
g1,115:21880982,44218770
(1,116:21880982,44218770:720898,527562,226101
g1,115:22077590,44218770
g1,115:22077590,44218770
g1,115:22077591,44218770
$1,116:22077591,44218770
x1,116:22405272,44218770
$1,116:22405272,44218770
g1,116:22405272,44218770
g1,116:22601880,44218770
)
g1,116:22601880,44218770
)
]
g1,116:22405272,43101385
[1,117:22405272,41587489:436908,26213,2726325
(1,117:22405272,41587489:436908,26213,1153446
x1,117:22842180,41587489
)
(1,117:22405272,42740935:436908,0,393220
x1,117:22842180,42740935
)
(1,117:22405272,43160368:436908,26213,1153446
x1,117:22842180,43160368
)
]
)
)
(1,117:36138026,43101385:837550,491520,163839
(1,117:36138026,43101385:837550,491520,163839
)
)
)
[1,120:3552216,45978418:2368143,26214,0
]
(1,70:3552216,46345415:33423360,393216,131071
k1,70:4076504,46345415:524288
k1,70:3552216,46345415:-524288
(1,70:3552216,46345415:0,0,0
(1,70:3552216,45722823:0,0,0
)
)
(1,70:3552216,46345415:524288,367985,0
k1,70:3606918,46345415:54702
$1,70:3606918,46345415
(1,70:3606918,46160385:283988,182955,0
$1,70:3606918,46160385
x1,70:3858138,46160385
$1,70:3858138,46160385
)
$1,70:3890906,46345415
g1,70:4076504,46345415
)
(1,70:4076504,46345415:0,65536,0
r1,70:4076504,46345415:0,65536,0
)
k1,70:6101242,46345415:203886
k1,70:8340876,46345415:284040
k1,70:11276303,46345415:203886
k1,70:11928980,46345415:203886
k1,70:14563990,46345415:203886
k1,70:17010256,46345415:203886
k1,70:19491125,46345415:203886
k1,70:20592069,46345415:203887
k1,70:23381744,46345415:203886
k1,70:25886206,46345415:203886
k1,70:28180953,46345415:203886
k1,70:28833630,46345415:203886
k1,70:31314499,46345415:203886
k1,70:33234380,46345415:203886
k1,70:35015849,46345415:203886
k1,70:35668526,46345415:203886
k1,70:36975576,46345415:0
)
(1,70:3552216,46968007:33423360,393216,186779
g1,70:4076504,46968007
g1,70:6025807,46968007
g1,70:7711393,46968007
g1,70:9521235,46968007
g1,70:10820421,46968007
g1,70:13460736,46968007
g1,70:16802024,46968007
r1,70:24318741,46968007:0,186779,186779
k1,70:36975576,46968007:12656835
g1,70:36975576,46968007
)
(1,70:3552216,47612883:33423360,458097,186779
g1,70:4076504,47612883
g1,70:3552216,47612883
(1,70:3552216,47612883:0,0,0
(1,70:3552216,46990291:0,0,0
)
)
(1,70:3552216,47612883:524288,458097,0
k1,70:3632405,47612883:80189
$1,70:3632405,47612883
(1,70:3632405,47427853:258501,273067,76459
$1,70:3632405,47427853
x1,70:3858138,47427853
$1,70:3858138,47427853
)
$1,70:3890906,47612883
g1,70:4076504,47612883
)
(1,70:4076504,47612883:0,65536,0
r1,70:4076504,47612883:0,65536,0
)
r1,70:9187264,47612883:0,186779,186779
k1,70:36975576,47612883:27788312
g1,70:36975576,47612883
)
(1,70:3552216,48257759:33423360,458097,186779
g1,70:4076504,48257759
g1,70:3552216,48257759
(1,70:3552216,48257759:0,0,0
(1,70:3552216,47635167:0,0,0
)
)
(1,70:3552216,48257759:524288,458097,0
k1,70:3632405,48257759:80189
$1,70:3632405,48257759
(1,70:3632405,48072729:258501,273067,76459
$1,70:3632405,48072729
x1,70:3858138,48072729
$1,70:3858138,48072729
)
$1,70:3890906,48257759
g1,70:4076504,48257759
)
(1,70:4076504,48257759:0,65536,0
r1,70:4076504,48257759:0,65536,0
)
r1,70:9357133,48257759:0,186779,186779
k1,70:36975576,48257759:27618443
g1,70:36975576,48257759
)
]
(1,120:3552216,49431839:33423360,0,0
(1,120:3552216,49431839:33423360,0,0
(1,120:3552216,49431839:0,0,0
g1,120:3552216,49431839
)
k1,120:19936216,49431839:16384000
g1,120:20591576,49431839
k1,120:36975576,49431839:16384000
)
)
]
]
]
!46236
}1
!10
{2
[1,197:4736287,49431839:32239289,44695552,0
[1,197:4736287,4736287:0,0,0
(1,197:4736287,672810:0,0,0
k1,197:4736287,672810:1249852
)
]
[1,197:4736287,49431839:32239289,44695552,0
[1,197:3552216,49431839:33423360,48693248,0
[1,197:3552216,2376991:33423360,1638400,0
(1,197:3552216,2376991:33423360,436470,0
(1,197:3552216,2376991:33423360,436470,0
k1,197:35992536,2376991:32440320
g1,197:36647896,2376991
)
)
]
[1,197:3552216,47465759:33423360,44040192,0
(1,119:3552216,4080927:33423360,545041,135003
g1,118:4261971,4080927
g1,118:6341428,4080927
g1,118:7233373,4080927
g1,118:9053963,4080927
g1,118:10474128,4080927
g1,118:11238933,4080927
$1,118:11238933,4080927
[1,118:11238933,4080927:772871,545041,127431
(1,118:11373117,3907984:0,372098,0
x1,118:11700798,3907984
)
(1,118:11238933,4080927:772871,455111,127431
x1,118:11665829,4080927
(1,118:11665829,4179230:345975,318577,0
x1,118:11979036,4179230
)
)
]
$1,118:12011804,4080927
g1,118:12230039,4080927
g1,118:13838948,4080927
g1,118:14967478,4080927
g1,118:16696973,4080927
g1,118:20447599,4080927
g1,118:22595869,4080927
g1,118:24727755,4080927
g1,118:25492560,4080927
g1,118:26038475,4080927
g1,118:27950160,4080927
g1,118:28842105,4080927
g1,118:29970635,4080927
g1,118:32446585,4080927
k1,119:36975576,4080927:796060
g1,119:36975576,4080927
)
(1,121:3552216,5565619:33423360,603348,187504
h1,120:3552216,5565619:655360,0,0
g1,120:5026776,5565619
g1,120:6292276,5565619
g1,120:6838191,5565619
g1,120:7966721,5565619
g1,120:10297837,5565619
g1,120:14066813,5565619
$1,120:14321748,5565619
[1,120:14321748,5565619:856393,603348,187504
(1,120:14510622,5399959:0,437688,0
x1,120:14838303,5399959
)
(1,120:14321748,5565619:856393,447828,187504
x1,120:14875211,5565619
(1,120:14875211,5663922:302930,197518,89201
x1,120:15145373,5663922
)
)
]
$1,120:15178141,5565619
g1,120:15833501,5565619
g1,120:17548578,5565619
$1,120:17548578,5565619
x1,120:17958631,5565619
(1,120:17958631,5663922:345975,318577,0
x1,120:18271838,5663922
)
g1,120:18486646,5565619
x1,120:18996372,5565619
g1,120:19178412,5565619
x1,120:19808441,5565619
(1,120:19808441,5663922:762858,318577,89201
x1,120:20538531,5663922
)
x1,120:20753344,5565619
g1,120:20862568,5565619
x1,120:21237734,5565619
(1,120:21237734,5663922:762858,318577,89201
x1,120:21967824,5663922
)
x1,120:22255455,5565619
(1,120:22255455,5327794:412854,313481,0
x1,120:22564999,5327794
)
$1,120:22668309,5565619
g1,120:22886544,5565619
g1,120:23690671,5565619
g1,120:24819201,5565619
g1,120:26610300,5565619
g1,120:27811575,5565619
g1,120:28703520,5565619
g1,120:30999246,5565619
k1,121:36975576,5565619:5390438
g1,121:36975576,5565619
)
(1,127:16438985,7424298:20536591,950279,622600
(1,127:16438985,7424298:7649822,950279,622600
(1,121:16438985,7424298:0,0,0
$1,121:16438985,7424298
(1,121:16438985,6670634:0,0,0
)
$1,121:16438985,7424298
)
[1,127:16438985,7424298:856393,603348,187504
(1,127:16627859,7258638:0,437688,0
x1,127:16955540,7258638
)
(1,127:16438985,7424298:856393,447828,187504
x1,127:16992448,7424298
(1,127:16992448,7522601:302930,197518,89201
x1,127:17262610,7522601
)
)
]
x1,127:18202869,7424298
g1,127:18384909,7424298
x1,127:18894635,7424298
g1,127:19076675,7424298
x1,127:19633276,7424298
[1,127:19633276,7586314:348845,630127,0
(1,127:19680152,7153705:301969,197518,0
x1,127:19930542,7153705
)
(1,127:19633276,7586314:294003,295640,0
x1,127:19894511,7586314
)
]
g1,127:20091345,7424298
(1,127:20091345,7424298:3997462,950279,622600
(1,127:20091345,6500232:345886,26213,1546666
x1,127:20437231,6500232
)
g1,123:20240623,7424298
[1,126:20240623,7424298:3698906,917503,589823
(1,124:20240623,7034357:3698906,527562,226101
g1,124:20240623,7034357
(1,124:20240623,7034357:1849453,527562,226101
r1,124:20240623,7034357:0,753663,226101
g1,124:20437231,7034357
k1,124:21001509,7034357:564278
g1,124:21001510,7034357
$1,124:21001510,7034357
x1,124:21329191,7034357
$1,124:21329191,7034357
k1,124:21893468,7034357:564277
g1,124:22090076,7034357
)
g1,124:22090076,7034357
(1,124:22090076,7034357:1849453,527562,226101
g1,124:22286684,7034357
g1,124:22286684,7034357
g1,124:22286685,7034357
$1,124:22286685,7034357
x1,124:23135711,7034357
(1,124:23135711,7132660:607210,318577,0
x1,124:23710153,7132660
)
$1,124:23742921,7034357
g1,124:23742921,7034357
g1,124:23939529,7034357
)
g1,124:23939529,7034357
)
(1,126:20240623,7788020:3698906,527562,226101
g1,125:20240623,7788020
(1,125:20240623,7788020:1849453,527562,226101
r1,125:20240623,7788020:0,753663,226101
g1,125:20437231,7788020
g1,125:20437231,7788020
g1,125:20437232,7788020
$1,125:20437232,7788020
x1,125:21286258,7788020
[1,125:21286258,7973624:607210,636876,0
(1,125:21322666,7550195:301284,213447,0
x1,125:21591182,7550195
)
(1,125:21286258,7973624:607210,318577,0
x1,125:21860700,7973624
)
]
$1,125:21893468,7788020
g1,125:21893468,7788020
g1,125:22090076,7788020
)
g1,125:22090076,7788020
(1,126:22090076,7788020:1849453,527562,226101
g1,125:22286684,7788020
k1,125:22850962,7788020:564278
g1,125:22850963,7788020
$1,126:22850963,7788020
x1,126:23178644,7788020
$1,126:23178644,7788020
k1,126:23742921,7788020:564277
g1,126:23939529,7788020
)
g1,126:23939529,7788020
)
]
g1,126:23742921,7424298
(1,127:23742921,6500232:345886,26213,1546666
x1,127:24088807,6500232
)
)
)
(1,127:36138026,7424298:837550,491520,163839
(1,127:36138026,7424298:837550,491520,163839
)
)
)
(1,130:3552216,10102169:33423360,603348,187504
h1,129:3552216,10102169:655360,0,0
g1,129:5482251,10102169
g1,129:7467337,10102169
g1,129:8470693,10102169
g1,129:10209363,10102169
g1,129:11631494,10102169
$1,129:11886429,10102169
[1,129:11886429,10102169:1321444,603348,187504
(1,129:12075303,9936509:0,437688,0
x1,129:12402984,9936509
)
(1,129:11886429,10102169:1321444,447828,187504
x1,129:12439892,10102169
(1,129:12439892,10200472:767981,197518,89201
x1,129:13175105,10200472
)
)
]
$1,129:13207873,10102169
g1,129:13681043,10102169
g1,129:14445848,10102169
g1,129:15711348,10102169
g1,129:16257263,10102169
g1,129:17221298,10102169
k1,130:36975576,10102169:18279718
g1,130:36975576,10102169
)
(1,131:3552216,11586861:33423360,0,0
h1,131:3552216,11586861:655360,0,0
k1,131:36975576,11586861:32768000
g1,131:36975576,11586861
)
(1,139:16206301,13996402:20769275,1688645,1360965
(1,139:16206301,13996402:8115190,1688645,1360965
(1,131:16206301,13996402:0,0,0
$1,131:16206301,13996402
(1,131:16206301,13242738:0,0,0
)
$1,131:16206301,13996402
)
[1,139:16206301,13996402:1321444,603348,187504
(1,139:16395175,13830742:0,437688,0
x1,139:16722856,13830742
)
(1,139:16206301,13996402:1321444,447828,187504
x1,139:16759764,13996402
(1,139:16759764,14094705:767981,197518,89201
x1,139:17494977,14094705
)
)
]
x1,139:18435236,13996402
g1,139:18617276,13996402
x1,139:19127002,13996402
g1,139:19309042,13996402
x1,139:19686633,13996402
(1,139:19686633,13996402:1470738,1050652,449545
(1,139:19686633,13996402:1470738,1050652,449545
h1,139:19686633,13996402:78643,0,0
[1,139:19765276,13996402:1313452,1050652,449545
(1,139:19765276,13553046:1313452,607296,74276
(1,139:19765276,12998176:546135,26213,629146
x1,139:20311411,12998176
)
[1,139:20311411,13553046:767317,607296,0
(1,139:20311411,13553046:767317,447828,0
x1,139:21040955,13553046
)
]
)
(1,139:19765276,14445946:1313452,422343,0
k1,139:20258162,14445946:492886
x1,139:20585843,14445946
k1,139:21078728,14445946:492885
)
]
h1,139:21078728,13996402:78643,0,0
)
)
g1,139:21266595,13996402
(1,139:21266595,13996402:3054896,1688645,1360965
[1,139:21266595,12482506:436908,26213,2726325
(1,139:21266595,12482506:436908,26213,1153446
x1,139:21703503,12482506
)
(1,139:21266595,13635952:436908,0,393220
x1,139:21703503,13635952
)
(1,139:21266595,14055385:436908,26213,1153446
x1,139:21703503,14055385
)
]
g1,133:21506895,13996402
[1,138:21506895,13996402:2574296,1688645,1360965
(1,134:21506895,12835319:2574296,527562,226101
g1,134:21506895,12835319
(1,134:21506895,12835319:1287148,527562,226101
r1,134:21506895,12835319:0,753663,226101
g1,134:21703503,12835319
k1,134:21986628,12835319:283125
g1,134:21986629,12835319
$1,134:21986629,12835319
x1,134:22314310,12835319
$1,134:22314310,12835319
k1,134:22597435,12835319:283125
g1,134:22794043,12835319
)
g1,134:22794043,12835319
(1,134:22794043,12835319:1287148,527562,226101
g1,134:22990651,12835319
g1,134:22990651,12835319
g1,134:22990652,12835319
$1,134:22990652,12835319
x1,134:23277373,12835319
(1,134:23277373,12933622:607210,318577,0
x1,134:23851815,12933622
)
$1,134:23884583,12835319
g1,134:23884583,12835319
g1,134:24081191,12835319
)
g1,134:24081191,12835319
)
(1,135:21506895,13588982:2574296,527562,226101
g1,135:21506895,13588982
(1,135:21506895,13588982:1287148,527562,226101
r1,135:21506895,13588982:0,753663,226101
g1,135:21703503,13588982
g1,135:21703503,13588982
g1,135:21703504,13588982
$1,135:21703504,13588982
x1,135:21990225,13588982
[1,135:21990225,13774586:607210,636876,0
(1,135:22020376,13351157:301284,213447,0
x1,135:22288892,13351157
)
(1,135:21990225,13774586:607210,318577,0
x1,135:22564667,13774586
)
]
$1,135:22597435,13588982
g1,135:22597435,13588982
g1,135:22794043,13588982
)
g1,135:22794043,13588982
(1,135:22794043,13588982:1287148,527562,226101
g1,135:22990651,13588982
k1,135:23273776,13588982:283125
g1,135:23273777,13588982
$1,135:23273777,13588982
x1,135:23601458,13588982
$1,135:23601458,13588982
k1,135:23884583,13588982:283125
g1,135:24081191,13588982
)
g1,135:24081191,13588982
)
(1,136:21506895,14360124:2574296,545041,226101
g1,136:21506895,14360124
(1,136:21506895,14360124:1287148,545041,226101
r1,136:21506895,14360124:0,753663,226101
g1,136:21703503,14360124
k1,136:21986628,14360124:283125
g1,136:21986629,14360124
$1,136:21986629,14360124
x1,136:22314310,14360124
$1,136:22314310,14360124
k1,136:22597435,14360124:283125
g1,136:22794043,14360124
)
g1,136:22794043,14360124
(1,136:22794043,14360124:1287148,545041,226101
g1,136:22990651,14360124
g1,136:22990651,14360124
g1,136:22990652,14360124
$1,136:22990652,14360124
[1,136:22990652,14360124:893931,545041,127431
(1,136:23058068,14187181:0,372098,0
x1,136:23385749,14187181
)
(1,136:22990652,14360124:893931,455111,127431
x1,136:23277373,14360124
(1,136:23277373,14458427:607210,318577,0
x1,136:23851815,14458427
)
)
]
$1,136:23884583,14360124
g1,136:23884583,14360124
g1,136:24081191,14360124
)
g1,136:24081191,14360124
)
(1,138:21506895,15131266:2574296,545041,226101
g1,137:21506895,15131266
(1,137:21506895,15131266:1287148,545041,226101
r1,137:21506895,15131266:0,753663,226101
g1,137:21703503,15131266
g1,137:21703503,15131266
g1,137:21703504,15131266
$1,137:21703504,15131266
[1,137:21703504,15131266:893931,545041,185604
(1,137:21770920,14958323:0,372098,0
x1,137:22098601,14958323
)
(1,137:21703504,15131266:893931,455111,185604
x1,137:21990225,15131266
[1,137:21990225,15316870:607210,636876,0
(1,137:22020376,14893441:301284,213447,0
x1,137:22288892,14893441
)
(1,137:21990225,15316870:607210,318577,0
x1,137:22564667,15316870
)
]
)
]
$1,137:22597435,15131266
g1,137:22597435,15131266
g1,137:22794043,15131266
)
g1,137:22794043,15131266
(1,138:22794043,15131266:1287148,545041,226101
g1,137:22990651,15131266
k1,137:23273776,15131266:283125
g1,137:23273777,15131266
$1,138:23273777,15131266
x1,138:23601458,15131266
$1,138:23601458,15131266
k1,138:23884583,15131266:283125
g1,138:24081191,15131266
)
g1,138:24081191,15131266
)
]
g1,138:23884583,13996402
[1,139:23884583,12482506:436908,26213,2726325
(1,139:23884583,12482506:436908,26213,1153446
x1,139:24321491,12482506
)
(1,139:23884583,13635952:436908,0,393220
x1,139:24321491,13635952
)
(1,139:23884583,14055385:436908,26213,1153446
x1,139:24321491,14055385
)
]
)
)
(1,139:36138026,13996402:837550,491520,163839
(1,139:36138026,13996402:837550,491520,163839
)
)
)
(1,141:3552216,16533083:33423360,454820,7208
k1,141:36975576,16533083:31746949
g1,141:36975576,16533083
)
(1,143:14040462,17942107:22935114,626548,163840
(1,143:14040462,17942107:12446868,626548,163840
(1,141:14040462,17942107:0,0,0
$1,141:14040462,17942107
(1,141:14040462,17188443:0,0,0
)
$1,141:14040462,17942107
)
x1,141:14327183,17942107
(1,143:14327183,18040410:607210,318577,0
x1,143:14901625,18040410
)
g1,143:15116433,17942107
x1,143:15626159,17942107
g1,143:15808199,17942107
x1,143:17210686,17942107
(1,143:17210686,18040410:555238,295640,0
x1,143:17733156,18040410
)
g1,143:17911556,17942107
x1,143:18421282,17942107
g1,143:18566914,17942107
x1,143:18821777,17942107
(1,143:18821777,17942107:873816,626548,55024
(1,143:18821777,17367985:546135,26213,629146
x1,143:19367912,17367985
)
[1,143:19367912,17942107:327681,626548,0
(1,143:19367912,17942107:327681,422343,0
x1,143:19695593,17942107
)
]
)
g1,143:19841225,17942107
x1,143:20350951,17942107
g1,143:20496583,17942107
x1,143:21316526,17942107
(1,143:21316526,18040410:555238,295640,0
x1,143:21838996,18040410
)
g1,143:22017396,17942107
x1,143:22527122,17942107
g1,143:22672754,17942107
x1,143:23437343,17942107
(1,143:23437343,17942107:873816,626548,55024
(1,143:23437343,17367985:546135,26213,629146
x1,143:23983478,17367985
)
[1,143:23983478,17942107:327681,626548,0
(1,143:23983478,17942107:327681,422343,0
x1,143:24311159,17942107
)
]
)
g1,143:24456791,17942107
x1,143:24966517,17942107
g1,143:25112149,17942107
x1,143:25932092,17942107
(1,143:25932092,18040410:555238,295640,0
x1,143:26454562,18040410
)
)
(1,143:36138026,17942107:837550,491520,163839
(1,143:36138026,17942107:837550,491520,163839
)
)
)
(1,146:14295325,20108751:22680251,626548,163840
(1,146:14295325,20108751:11937142,626548,163840
(1,144:14295325,20108751:0,0,0
$1,144:14295325,20108751
(1,144:14295325,19355087:0,0,0
)
$1,144:14295325,20108751
)
[1,146:14295325,20108751:893931,545041,127431
(1,146:14362741,19935808:0,372098,0
x1,146:14690422,19935808
)
(1,146:14295325,20108751:893931,455111,127431
x1,146:14582046,20108751
(1,146:14582046,20207054:607210,318577,0
x1,146:15156488,20207054
)
)
]
g1,146:15371296,20108751
x1,146:15881022,20108751
g1,146:16063062,20108751
x1,146:16955823,20108751
(1,146:16955823,20207054:555238,295640,0
x1,146:17478293,20207054
)
g1,146:17656693,20108751
x1,146:18166419,20108751
g1,146:18312051,20108751
x1,146:18566914,20108751
(1,146:18566914,20108751:873816,626548,55024
(1,146:18566914,19534629:546135,26213,629146
x1,146:19113049,19534629
)
[1,146:19113049,20108751:327681,626548,0
(1,146:19113049,20108751:327681,422343,0
x1,146:19440730,20108751
)
]
)
g1,146:19586362,20108751
x1,146:20096088,20108751
g1,146:20241720,20108751
x1,146:21061663,20108751
(1,146:21061663,20207054:555238,295640,0
x1,146:21584133,20207054
)
g1,146:21762533,20108751
x1,146:22272259,20108751
g1,146:22417891,20108751
x1,146:23182480,20108751
(1,146:23182480,20108751:873816,626548,55024
(1,146:23182480,19534629:546135,26213,629146
x1,146:23728615,19534629
)
[1,146:23728615,20108751:327681,626548,0
(1,146:23728615,20108751:327681,422343,0
x1,146:24056296,20108751
)
]
)
g1,146:24201928,20108751
x1,146:24711654,20108751
g1,146:24857286,20108751
x1,146:25677229,20108751
(1,146:25677229,20207054:555238,295640,0
x1,146:26199699,20207054
)
)
(1,146:36138026,20108751:837550,491520,163839
(1,146:36138026,20108751:837550,491520,163839
)
)
)
(1,150:3552216,22248802:33423360,469238,135003
h1,149:3552216,22248802:655360,0,0
k1,149:5207410,22248802:250102
k1,149:6367808,22248802:250103
k1,149:7856540,22248802:250102
k1,149:9465306,22248802:258069
k1,149:10461209,22248802:250103
k1,149:12572533,22248802:250102
k1,149:15615779,22248802:250102
k1,149:16776177,22248802:250103
k1,149:21615110,22248802:250102
k1,149:25415954,22248802:250103
k1,149:26776891,22248802:250102
k1,149:29160845,22248802:250102
k1,149:30753749,22248802:250071
k1,149:32653557,22248802:386582
k1,149:33650114,22248802:250102
k1,149:34959934,22248802:250103
k1,149:36229776,22248802:250102
k1,149:36975576,22248802:0
)
(1,150:3552216,23082853:33423360,633512,182676
g1,149:5445551,23082853
g1,149:6574081,23082853
$1,149:6574081,23082853
x1,149:6891749,23082853
(1,149:6891749,23181156:218188,303558,0
x1,149:7077169,23181156
)
$1,149:7109937,23082853
g1,149:7328172,23082853
g1,149:8602847,23082853
$1,149:8602847,23082853
x1,149:8920515,23082853
[1,149:8920515,23265529:296580,816188,0
(1,149:8944028,22767918:273067,318577,89201
x1,149:9184327,22767918
)
(1,149:8920515,23265529:218188,303558,0
x1,149:9105935,23265529
)
]
$1,149:9217095,23082853
g1,149:9435330,23082853
g1,149:12337264,23082853
k1,150:36975576,23082853:24052420
g1,150:36975576,23082853
)
(1,152:17671465,25024335:19304111,1037910,449545
(1,152:17671465,25024335:5184862,1037910,449545
(1,150:17671465,25024335:0,0,0
$1,150:17671465,25024335
(1,150:17671465,24270671:0,0,0
)
$1,150:17671465,25024335
)
x1,150:18046631,25024335
(1,152:18046631,25122638:218188,303558,0
x1,152:18232051,25122638
)
g1,152:18446859,25024335
x1,152:18956585,25024335
g1,152:19138625,25024335
(1,152:19138625,25024335:1031102,1037910,449545
(1,152:19138625,25024335:1031102,1037910,449545
h1,152:19138625,25024335:78643,0,0
[1,152:19217268,25024335:873816,1037910,449545
(1,152:19217268,24580979:873816,594554,87018
(1,152:19217268,24038851:546135,26213,629146
x1,152:19763403,24038851
)
[1,152:19763403,24580979:327681,594554,0
(1,152:19763403,24580979:327681,422343,0
x1,152:20091084,24580979
)
]
)
(1,152:19217268,25473879:873816,422343,0
k1,152:19490336,25473879:273068
x1,152:19818017,25473879
k1,152:20091084,25473879:273067
)
]
h1,152:20091084,25024335:78643,0,0
)
)
x1,152:20968038,25024335
(1,152:20968038,25122638:218188,303558,0
x1,152:21153458,25122638
)
g1,152:21331858,25024335
x1,152:21841584,25024335
g1,152:21987216,25024335
x1,152:22304884,25024335
[1,152:22304884,25207011:296580,816188,0
(1,152:22328397,24709400:273067,318577,89201
x1,152:22568696,24709400
)
(1,152:22304884,25207011:218188,303558,0
x1,152:22490304,25207011
)
]
x1,152:22856327,25024335
)
(1,152:35810346,25024335:1165230,491520,163839
(1,152:35810346,25024335:1165230,491520,163839
)
)
)
(1,155:17807074,27888046:19168502,1037910,449545
(1,155:17807074,27888046:4913644,1037910,449545
(1,153:17807074,27888046:0,0,0
$1,153:17807074,27888046
(1,153:17807074,27134382:0,0,0
)
$1,153:17807074,27888046
)
x1,153:18136802,27888046
(1,155:18136802,27986349:218188,303558,0
x1,155:18322222,27986349
)
g1,155:18537030,27888046
x1,155:19046756,27888046
g1,155:19228796,27888046
(1,155:19228796,27888046:1031102,1037910,449545
(1,155:19228796,27888046:1031102,1037910,449545
h1,155:19228796,27888046:78643,0,0
[1,155:19307439,27888046:873816,1037910,449545
(1,155:19307439,27444690:873816,594554,87018
(1,155:19307439,26902562:546135,26213,629146
x1,155:19853574,26902562
)
[1,155:19853574,27444690:327681,594554,0
(1,155:19853574,27444690:327681,422343,0
x1,155:20181255,27444690
)
]
)
(1,155:19307439,28337590:873816,422343,0
k1,155:19580507,28337590:273068
x1,155:19908188,28337590
k1,155:20181255,28337590:273067
)
]
h1,155:20181255,27888046:78643,0,0
)
)
x1,155:20832429,27888046
(1,155:20832429,27986349:218188,303558,0
x1,155:21017849,27986349
)
g1,155:21196249,27888046
x1,155:21705975,27888046
g1,155:21851607,27888046
x1,155:22169275,27888046
[1,155:22169275,28070722:296580,816188,0
(1,155:22192788,27573111:273067,318577,89201
x1,155:22433087,27573111
)
(1,155:22169275,28070722:218188,303558,0
x1,155:22354695,28070722
)
]
x1,155:22720718,27888046
)
(1,155:35810346,27888046:1165230,491520,163839
(1,155:35810346,27888046:1165230,491520,163839
)
)
)
(1,157:3552216,29520516:33423360,462029,135003
g1,156:5044471,29520516
g1,156:6008506,29520516
g1,156:7811402,29520516
g1,156:8939932,29520516
g1,156:11707518,29520516
k1,157:36975576,29520516:21018048
g1,157:36975576,29520516
)
(1,159:17046944,30929540:19928632,603348,163840
(1,159:17046944,30929540:6433904,603348,163840
(1,157:17046944,30929540:0,0,0
$1,157:17046944,30929540
(1,157:17046944,30175876:0,0,0
)
$1,157:17046944,30929540
)
x1,157:17600407,30929540
k1,159:17046944,30929540:6326
x1,159:18514224,30929540
g1,159:18696264,30929540
x1,159:19205990,30929540
g1,159:19388030,30929540
x1,159:19808780,30929540
x1,159:20282096,30929540
(1,159:20427732,30658947:273067,318577,89201
x1,159:20668031,30658947
)
[1,159:20700799,30929540:559789,603348,0
(1,159:20889673,30763880:0,437688,0
x1,159:21217354,30763880
)
(1,159:20700799,30929540:559789,447828,0
x1,159:21254262,30929540
)
]
x1,159:22550372,30929540
x1,159:23116758,30929540
(1,159:23207781,30658947:273067,318577,89201
x1,159:23448080,30658947
)
)
(1,159:35810346,30929540:1165230,491520,163839
(1,159:35810346,30929540:1165230,491520,163839
)
)
)
(1,161:3552216,32338564:33423360,454820,7208
k1,161:36975576,32338564:31746949
g1,161:36975576,32338564
)
(1,169:15481721,34894464:21493855,1827796,1500116
(1,169:15481721,34894464:9564351,1827796,1500116
(1,161:15481721,34894464:0,0,0
$1,161:15481721,34894464
(1,161:15481721,34140800:0,0,0
)
$1,161:15481721,34894464
)
x1,161:15864014,34894464
k1,169:15481721,34894464:145636
g1,169:16191690,34894464
x1,169:16701416,34894464
g1,169:16883456,34894464
(1,169:16883456,34894464:8162616,1827796,1500116
[1,169:16883456,33183958:436908,26213,3119545
(1,169:16883456,33183958:436908,26213,1153446
x1,169:17320364,33183958
)
(1,169:16883456,34337404:436908,0,393220
x1,169:17320364,34337404
)
(1,169:16883456,34730624:436908,0,393220
x1,169:17320364,34730624
)
(1,169:16883456,35150057:436908,26213,1153446
x1,169:17320364,35150057
)
]
g1,163:17123756,34894464
[1,168:17123756,34894464:7682016,1827796,1500116
(1,164:17123756,33594230:7682016,527562,226101
g1,164:17123756,33594230
(1,164:17123756,33594230:1734886,527562,226101
r1,164:17123756,33594230:0,753663,226101
g1,164:17320364,33594230
k1,164:17365875,33594230:45511
g1,164:17365876,33594230
$1,164:17365876,33594230
x1,164:17651684,33594230
(1,164:17651684,33692533:964839,295640,54614
x1,164:18583755,33692533
)
$1,164:18616523,33594230
k1,164:18662034,33594230:45511
g1,164:18858642,33594230
)
g1,164:18858642,33594230
(1,164:18858642,33594230:2718702,527562,226101
g1,164:19055250,33594230
k1,164:19547158,33594230:491908
g1,164:19547159,33594230
$1,164:19547159,33594230
x1,164:19923989,33594230
(1,164:19923989,33692533:964839,295640,54614
x1,164:20856060,33692533
)
$1,164:20888828,33594230
k1,164:21380736,33594230:491908
g1,164:21577344,33594230
)
g1,164:21577344,33594230
(1,164:21577344,33594230:3228428,527562,226101
g1,164:21773952,33594230
k1,164:22520723,33594230:746771
g1,164:22520724,33594230
$1,164:22520724,33594230
x1,164:22897554,33594230
(1,164:22897554,33692533:964839,295640,54614
x1,164:23829625,33692533
)
$1,164:23862393,33594230
k1,164:24609164,33594230:746771
g1,164:24805772,33594230
)
g1,164:24805772,33594230
)
(1,165:17123756,34347893:7682016,527562,226101
g1,165:17123756,34347893
(1,165:17123756,34347893:1734886,527562,226101
r1,165:17123756,34347893:0,753663,226101
g1,165:17320364,34347893
g1,165:17320364,34347893
g1,165:17320365,34347893
$1,165:17320365,34347893
x1,165:17697195,34347893
(1,165:17697195,34446196:964839,295640,54614
x1,165:18629266,34446196
)
$1,165:18662034,34347893
g1,165:18662034,34347893
g1,165:18858642,34347893
)
g1,165:18858642,34347893
(1,165:18858642,34347893:2718702,527562,226101
g1,165:19055250,34347893
k1,165:19592669,34347893:537419
g1,165:19592670,34347893
$1,165:19592670,34347893
x1,165:19878478,34347893
(1,165:19878478,34446196:964839,295640,54614
x1,165:20810549,34446196
)
$1,165:20843317,34347893
k1,165:21380736,34347893:537419
g1,165:21577344,34347893
)
g1,165:21577344,34347893
(1,165:21577344,34347893:3228428,527562,226101
g1,165:21773952,34347893
k1,165:22520723,34347893:746771
g1,165:22520724,34347893
$1,165:22520724,34347893
x1,165:22897554,34347893
(1,165:22897554,34446196:964839,295640,54614
x1,165:23829625,34446196
)
$1,165:23862393,34347893
k1,165:24609164,34347893:746771
g1,165:24805772,34347893
)
g1,165:24805772,34347893
)
(1,166:17123756,35258186:7682016,684192,226101
g1,166:17123756,35258186
(1,166:17123756,35258186:1734886,684192,226101
r1,166:17123756,35258186:0,753663,226101
g1,166:17320364,35258186
g1,166:17320364,35258186
g1,166:17320365,35258186
$1,166:17320365,35258186
x1,166:17697195,35258186
(1,166:17697195,35356489:964839,295640,54614
x1,166:18629266,35356489
)
$1,166:18662034,35258186
g1,166:18662034,35258186
g1,166:18858642,35258186
)
g1,166:18858642,35258186
(1,166:18858642,35258186:2718702,684192,226101
g1,166:19055250,35258186
k1,166:19168140,35258186:112890
g1,166:19168141,35258186
$1,166:19168141,35258186
(1,166:19168141,35258186:849058,684192,225995
(1,166:19168141,35258186:849058,684192,225995
h1,166:19168141,35258186:78643,0,0
[1,166:19246784,35258186:691772,684192,225995
(1,166:19246784,34998537:691772,424543,56489
(1,166:19246784,34618556:430537,22281,436470
x1,166:19677321,34618556
)
[1,166:19677321,34998537:261235,424543,0
(1,166:19677321,34998537:261235,295640,0
x1,166:19938556,34998537
)
]
)
(1,166:19246784,35484180:691772,295640,0
k1,166:19462053,35484180:215269
x1,166:19723288,35484180
k1,166:19938556,35484180:215268
)
]
h1,166:19938556,35258186:78643,0,0
)
)
x1,166:20303007,35258186
(1,166:20303007,35356489:964839,295640,54614
x1,166:21235078,35356489
)
$1,166:21267846,35258186
k1,166:21380736,35258186:112890
g1,166:21577344,35258186
)
g1,166:21577344,35258186
(1,166:21577344,35258186:3228428,684192,226101
g1,166:21773952,35258186
k1,166:22141705,35258186:367753
g1,166:22141706,35258186
$1,166:22141706,35258186
(1,166:22141706,35258186:849058,684192,225995
(1,166:22141706,35258186:849058,684192,225995
h1,166:22141706,35258186:78643,0,0
[1,166:22220349,35258186:691772,684192,225995
(1,166:22220349,34998537:691772,424543,56489
(1,166:22220349,34618556:430537,22281,436470
x1,166:22650886,34618556
)
[1,166:22650886,34998537:261235,424543,0
(1,166:22650886,34998537:261235,295640,0
x1,166:22912121,34998537
)
]
)
(1,166:22220349,35484180:691772,295640,0
k1,166:22435618,35484180:215269
x1,166:22696853,35484180
k1,166:22912121,35484180:215268
)
]
h1,166:22912121,35258186:78643,0,0
)
)
x1,166:23276572,35258186
(1,166:23276572,35356489:964839,295640,54614
x1,166:24208643,35356489
)
$1,166:24241411,35258186
k1,166:24609164,35258186:367753
g1,166:24805772,35258186
)
g1,166:24805772,35258186
)
(1,168:17123756,36168479:7682016,684192,226101
g1,167:17123756,36168479
(1,167:17123756,36168479:1734886,684192,226101
r1,167:17123756,36168479:0,753663,226101
g1,167:17320364,36168479
g1,167:17320364,36168479
g1,167:17320365,36168479
$1,167:17320365,36168479
x1,167:17697195,36168479
(1,167:17697195,36266782:964839,295640,54614
x1,167:18629266,36266782
)
$1,167:18662034,36168479
g1,167:18662034,36168479
g1,167:18858642,36168479
)
g1,167:18858642,36168479
(1,167:18858642,36168479:2718702,684192,226101
g1,167:19055250,36168479
g1,167:19055250,36168479
g1,167:19055251,36168479
$1,167:19055251,36168479
x1,167:19281031,36168479
(1,167:19281031,36168479:849058,684192,225995
(1,167:19281031,36168479:849058,684192,225995
h1,167:19281031,36168479:78643,0,0
[1,167:19359674,36168479:691772,684192,225995
(1,167:19359674,35908830:691772,424543,56489
(1,167:19359674,35528849:430537,22281,436470
x1,167:19790211,35528849
)
[1,167:19790211,35908830:261235,424543,0
(1,167:19790211,35908830:261235,295640,0
x1,167:20051446,35908830
)
]
)
(1,167:19359674,36394473:691772,295640,0
k1,167:19574943,36394473:215269
x1,167:19836178,36394473
k1,167:20051446,36394473:215268
)
]
h1,167:20051446,36168479:78643,0,0
)
)
x1,167:20415897,36168479
(1,167:20415897,36266782:964839,295640,54614
x1,167:21347968,36266782
)
$1,167:21380736,36168479
g1,167:21380736,36168479
g1,167:21577344,36168479
)
g1,167:21577344,36168479
(1,168:21577344,36168479:3228428,684192,226101
g1,167:21773952,36168479
g1,167:21773952,36168479
g1,167:21773953,36168479
$1,168:21773953,36168479
x1,168:22509459,36168479
(1,168:22509459,36168479:849058,684192,225995
(1,168:22509459,36168479:849058,684192,225995
h1,168:22509459,36168479:78643,0,0
[1,168:22588102,36168479:691772,684192,225995
(1,168:22588102,35908830:691772,424543,56489
(1,168:22588102,35528849:430537,22281,436470
x1,168:23018639,35528849
)
[1,168:23018639,35908830:261235,424543,0
(1,168:23018639,35908830:261235,295640,0
x1,168:23279874,35908830
)
]
)
(1,168:22588102,36394473:691772,295640,0
k1,168:22803371,36394473:215269
x1,168:23064606,36394473
k1,168:23279874,36394473:215268
)
]
h1,168:23279874,36168479:78643,0,0
)
)
x1,168:23644325,36168479
(1,168:23644325,36266782:964839,295640,54614
x1,168:24576396,36266782
)
$1,168:24609164,36168479
g1,168:24609164,36168479
g1,168:24805772,36168479
)
g1,168:24805772,36168479
)
]
g1,168:24609164,34894464
[1,169:24609164,33183958:436908,26213,3119545
(1,169:24609164,33183958:436908,26213,1153446
x1,169:25046072,33183958
)
(1,169:24609164,34337404:436908,0,393220
x1,169:25046072,34337404
)
(1,169:24609164,34730624:436908,0,393220
x1,169:25046072,34730624
)
(1,169:24609164,35150057:436908,26213,1153446
x1,169:25046072,35150057
)
]
)
)
(1,169:35810346,34894464:1165230,491520,163839
(1,169:35810346,34894464:1165230,491520,163839
)
)
)
(1,171:3552216,37577505:33423360,462029,14417
g1,170:6821807,37577505
g1,170:7950337,37577505
g1,170:11719313,37577505
g1,170:13048383,37577505
g1,170:15400470,37577505
g1,170:16961538,37577505
g1,170:18510809,37577505
k1,171:36975576,37577505:17408327
g1,171:36975576,37577505
)
(1,179:15861035,39983984:21114541,1671166,1343486
(1,179:15861035,39983984:8805723,1671166,1343486
(1,171:15861035,39983984:0,0,0
$1,171:15861035,39983984
(1,171:15861035,39230320:0,0,0
)
$1,171:15861035,39983984
)
x1,171:16281785,39983984
k1,179:15861035,39983984:91023
g1,179:16554848,39983984
x1,179:17064574,39983984
g1,179:17246614,39983984
(1,179:17246614,39983984:7420144,1671166,1343486
[1,179:17246614,38470088:436908,26213,2726325
(1,179:17246614,38470088:436908,26213,1153446
x1,179:17683522,38470088
)
(1,179:17246614,39623534:436908,0,393220
x1,179:17683522,39623534
)
(1,179:17246614,40042967:436908,26213,1153446
x1,179:17683522,40042967
)
]
g1,173:17486914,39983984
[1,178:17486914,39983984:6939544,1671166,1343486
(1,174:17486914,38840380:6939544,527562,226101
g1,174:17486914,38840380
(1,174:17486914,38840380:1734886,527562,226101
r1,174:17486914,38840380:0,753663,226101
g1,174:17683522,38840380
k1,174:17729033,38840380:45511
g1,174:17729034,38840380
$1,174:17729034,38840380
x1,174:18014842,38840380
(1,174:18014842,38938683:964839,295640,54614
x1,174:18946913,38938683
)
$1,174:18979681,38840380
k1,174:19025192,38840380:45511
g1,174:19221800,38840380
)
g1,174:19221800,38840380
(1,174:19221800,38840380:1734886,527562,226101
g1,174:19418408,38840380
g1,174:19418408,38840380
g1,174:19418409,38840380
$1,174:19418409,38840380
x1,174:19795239,38840380
(1,174:19795239,38938683:964839,295640,54614
x1,174:20727310,38938683
)
$1,174:20760078,38840380
g1,174:20760078,38840380
g1,174:20956686,38840380
)
g1,174:20956686,38840380
(1,174:20956686,38840380:1734886,527562,226101
g1,174:21153294,38840380
g1,174:21153294,38840380
g1,174:21153295,38840380
$1,174:21153295,38840380
x1,174:21530125,38840380
(1,174:21530125,38938683:964839,295640,54614
x1,174:22462196,38938683
)
$1,174:22494964,38840380
g1,174:22494964,38840380
g1,174:22691572,38840380
)
g1,174:22691572,38840380
(1,174:22691572,38840380:1734886,527562,226101
g1,174:22888180,38840380
g1,174:22888180,38840380
g1,174:22888181,38840380
$1,174:22888181,38840380
x1,174:23265011,38840380
(1,174:23265011,38938683:964839,295640,54614
x1,174:24197082,38938683
)
$1,174:24229850,38840380
g1,174:24229850,38840380
g1,174:24426458,38840380
)
g1,174:24426458,38840380
)
(1,175:17486914,39594043:6939544,527562,226101
g1,175:17486914,39594043
(1,175:17486914,39594043:1734886,527562,226101
r1,175:17486914,39594043:0,753663,226101
g1,175:17683522,39594043
g1,175:17683522,39594043
g1,175:17683523,39594043
$1,175:17683523,39594043
x1,175:18060353,39594043
(1,175:18060353,39692346:964839,295640,54614
x1,175:18992424,39692346
)
$1,175:19025192,39594043
g1,175:19025192,39594043
g1,175:19221800,39594043
)
g1,175:19221800,39594043
(1,175:19221800,39594043:1734886,527562,226101
g1,175:19418408,39594043
g1,175:19418408,39594043
g1,175:19418409,39594043
$1,175:19418409,39594043
x1,175:19795239,39594043
(1,175:19795239,39692346:964839,295640,54614
x1,175:20727310,39692346
)
$1,175:20760078,39594043
g1,175:20760078,39594043
g1,175:20956686,39594043
)
g1,175:20956686,39594043
(1,175:20956686,39594043:1734886,527562,226101
g1,175:21153294,39594043
k1,175:21198805,39594043:45511
g1,175:21198806,39594043
$1,175:21198806,39594043
x1,175:21484614,39594043
(1,175:21484614,39692346:964839,295640,54614
x1,175:22416685,39692346
)
$1,175:22449453,39594043
k1,175:22494964,39594043:45511
g1,175:22691572,39594043
)
g1,175:22691572,39594043
(1,175:22691572,39594043:1734886,527562,226101
g1,175:22888180,39594043
g1,175:22888180,39594043
g1,175:22888181,39594043
$1,175:22888181,39594043
x1,175:23265011,39594043
(1,175:23265011,39692346:964839,295640,54614
x1,175:24197082,39692346
)
$1,175:24229850,39594043
g1,175:24229850,39594043
g1,175:24426458,39594043
)
g1,175:24426458,39594043
)
(1,176:17486914,40347706:6939544,527562,226101
g1,176:17486914,40347706
(1,176:17486914,40347706:1734886,527562,226101
r1,176:17486914,40347706:0,753663,226101
g1,176:17683522,40347706
g1,176:17683522,40347706
g1,176:17683523,40347706
$1,176:17683523,40347706
x1,176:18060353,40347706
(1,176:18060353,40446009:964839,295640,54614
x1,176:18992424,40446009
)
$1,176:19025192,40347706
g1,176:19025192,40347706
g1,176:19221800,40347706
)
g1,176:19221800,40347706
(1,176:19221800,40347706:1734886,527562,226101
g1,176:19418408,40347706
k1,176:19463919,40347706:45511
g1,176:19463920,40347706
$1,176:19463920,40347706
x1,176:19749728,40347706
(1,176:19749728,40446009:964839,295640,54614
x1,176:20681799,40446009
)
$1,176:20714567,40347706
k1,176:20760078,40347706:45511
g1,176:20956686,40347706
)
g1,176:20956686,40347706
(1,176:20956686,40347706:1734886,527562,226101
g1,176:21153294,40347706
g1,176:21153294,40347706
g1,176:21153295,40347706
$1,176:21153295,40347706
x1,176:21530125,40347706
(1,176:21530125,40446009:964839,295640,54614
x1,176:22462196,40446009
)
$1,176:22494964,40347706
g1,176:22494964,40347706
g1,176:22691572,40347706
)
g1,176:22691572,40347706
(1,176:22691572,40347706:1734886,527562,226101
g1,176:22888180,40347706
g1,176:22888180,40347706
g1,176:22888181,40347706
$1,176:22888181,40347706
x1,176:23265011,40347706
(1,176:23265011,40446009:964839,295640,54614
x1,176:24197082,40446009
)
$1,176:24229850,40347706
g1,176:24229850,40347706
g1,176:24426458,40347706
)
g1,176:24426458,40347706
)
(1,178:17486914,41101369:6939544,527562,226101
g1,177:17486914,41101369
(1,177:17486914,41101369:1734886,527562,226101
r1,177:17486914,41101369:0,753663,226101
g1,177:17683522,41101369
g1,177:17683522,41101369
g1,177:17683523,41101369
$1,177:17683523,41101369
x1,177:18060353,41101369
(1,177:18060353,41199672:964839,295640,54614
x1,177:18992424,41199672
)
$1,177:19025192,41101369
g1,177:19025192,41101369
g1,177:19221800,41101369
)
g1,177:19221800,41101369
(1,177:19221800,41101369:1734886,527562,226101
g1,177:19418408,41101369
g1,177:19418408,41101369
g1,177:19418409,41101369
$1,177:19418409,41101369
x1,177:19795239,41101369
(1,177:19795239,41199672:964839,295640,54614
x1,177:20727310,41199672
)
$1,177:20760078,41101369
g1,177:20760078,41101369
g1,177:20956686,41101369
)
g1,177:20956686,41101369
(1,177:20956686,41101369:1734886,527562,226101
g1,177:21153294,41101369
g1,177:21153294,41101369
g1,177:21153295,41101369
$1,177:21153295,41101369
x1,177:21530125,41101369
(1,177:21530125,41199672:964839,295640,54614
x1,177:22462196,41199672
)
$1,177:22494964,41101369
g1,177:22494964,41101369
g1,177:22691572,41101369
)
g1,177:22691572,41101369
(1,178:22691572,41101369:1734886,527562,226101
g1,177:22888180,41101369
k1,177:22933691,41101369:45511
g1,177:22933692,41101369
$1,178:22933692,41101369
x1,178:23219500,41101369
(1,178:23219500,41199672:964839,295640,54614
x1,178:24151571,41199672
)
$1,178:24184339,41101369
k1,178:24229850,41101369:45511
g1,178:24426458,41101369
)
g1,178:24426458,41101369
)
]
g1,178:24229850,39983984
[1,179:24229850,38470088:436908,26213,2726325
(1,179:24229850,38470088:436908,26213,1153446
x1,179:24666758,38470088
)
(1,179:24229850,39623534:436908,0,393220
x1,179:24666758,39623534
)
(1,179:24229850,40042967:436908,26213,1153446
x1,179:24666758,40042967
)
]
)
)
(1,179:35810346,39983984:1165230,491520,163839
(1,179:35810346,39983984:1165230,491520,163839
)
)
)
(1,181:3552216,42681878:33423360,633512,286896
g1,180:6470534,42681878
g1,180:7599064,42681878
g1,180:11368040,42681878
g1,180:12132845,42681878
g1,180:13261375,42681878
g1,180:14870284,42681878
$1,180:14870284,42681878
x1,180:15260770,42681878
(1,180:15260770,42780181:345975,318577,0
x1,180:15573977,42780181
)
g1,180:15788785,42681878
x1,180:16298511,42681878
g1,180:16480551,42681878
x1,180:17081830,42681878
(1,180:17081830,42780181:762858,318577,89201
x1,180:17811920,42780181
)
x1,180:18026733,42681878
g1,180:18135957,42681878
x1,180:18482373,42681878
(1,180:18482373,42780181:762858,318577,89201
x1,180:19212463,42780181
)
x1,180:19427276,42681878
g1,180:19536500,42681878
x1,180:19854168,42681878
(1,180:19854168,42780181:762858,318577,89201
x1,180:20584258,42780181
)
x1,180:20799071,42681878
g1,180:20908295,42681878
x1,180:21225963,42681878
(1,180:21225963,42780181:762858,318577,89201
x1,180:21956053,42780181
)
x1,180:22170866,42681878
g1,180:22280090,42681878
x1,180:22626506,42681878
[1,180:22626506,42879573:1172459,831207,89201
(1,180:22626506,42366943:273067,318577,89201
x1,180:22866805,42366943
)
(1,180:22626506,42879573:1172459,318577,89201
x1,180:23766197,42879573
)
]
x1,180:23981010,42681878
g1,180:24090234,42681878
x1,180:24436650,42681878
[1,180:24436650,42879573:1172459,831207,89201
(1,180:24436650,42366943:273067,318577,89201
x1,180:24676949,42366943
)
(1,180:24436650,42879573:1172459,318577,89201
x1,180:25576341,42879573
)
]
x1,180:25791154,42681878
g1,180:25900378,42681878
x1,180:26218046,42681878
[1,180:26218046,42879573:1172459,831207,89201
(1,180:26241559,42366943:273067,318577,89201
x1,180:26481858,42366943
)
(1,180:26218046,42879573:1172459,318577,89201
x1,180:27357737,42879573
)
]
x1,180:27572550,42681878
g1,180:27681774,42681878
x1,180:27999442,42681878
[1,180:27999442,42879573:1172459,831207,89201
(1,180:28022955,42366943:273067,318577,89201
x1,180:28263254,42366943
)
(1,180:27999442,42879573:1172459,318577,89201
x1,180:29139133,42879573
)
]
x1,180:29426764,42681878
(1,180:29426764,42444053:412854,313481,0
x1,180:29736308,42444053
)
$1,180:29839618,42681878
k1,181:36975576,42681878:6953768
g1,181:36975576,42681878
)
(1,185:3552216,44166570:33423360,454820,135003
h1,182:3552216,44166570:655360,0,0
k1,182:5768425,44166570:286829
k1,182:6783359,44166570:286829
k1,182:7692781,44166570:286830
k1,182:10315313,44166570:286829
k1,182:11512437,44166570:286829
k1,182:15003321,44166570:286829
k1,182:17074041,44166570:286830
k1,182:18635545,44166570:286829
k1,182:20669564,44166570:286829
k1,182:23541133,44166570:286829
k1,182:25716928,44166570:496763
k1,183:27132287,44166570:286829
k1,183:28766536,44166570:286829
k1,183:32604107,44166570:286830
k1,183:34387778,44166570:286829
k1,183:35584902,44166570:286829
k1,183:36975576,44166570:0
)
(1,185:3552216,45000621:33423360,633512,286896
[1,184:3552216,45000621:736461,610631,127431
(1,184:3638234,44827678:0,437688,0
x1,184:3965915,44827678
)
(1,184:3552216,45000621:736461,455111,127431
x1,184:3942702,45000621
(1,184:3942702,45098924:345975,318577,0
x1,184:4255909,45098924
)
)
]
g1,184:4470717,45000621
x1,184:4980443,45000621
g1,184:5162483,45000621
x1,184:5763762,45000621
(1,184:5763762,45098924:762858,318577,89201
x1,184:6493852,45098924
)
x1,184:6708665,45000621
g1,184:6817889,45000621
x1,184:7164305,45000621
(1,184:7164305,45098924:762858,318577,89201
x1,184:7894395,45098924
)
x1,184:8109208,45000621
g1,184:8218432,45000621
x1,184:8564848,45000621
(1,184:8564848,45098924:762858,318577,89201
x1,184:9294938,45098924
)
x1,184:9509751,45000621
g1,184:9618975,45000621
x1,184:9965391,45000621
(1,184:9965391,45098924:762858,318577,89201
x1,184:10695481,45098924
)
x1,184:10910294,45000621
g1,184:11019518,45000621
x1,184:11365934,45000621
[1,184:11365934,45198316:1172459,831207,89201
(1,184:11365934,44685686:273067,318577,89201
x1,184:11606233,44685686
)
(1,184:11365934,45198316:1172459,318577,89201
x1,184:12505625,45198316
)
]
x1,184:12720438,45000621
g1,184:12829662,45000621
x1,184:13176078,45000621
[1,184:13176078,45198316:1172459,831207,89201
(1,184:13176078,44685686:273067,318577,89201
x1,184:13416377,44685686
)
(1,184:13176078,45198316:1172459,318577,89201
x1,184:14315769,45198316
)
]
x1,184:14530582,45000621
g1,184:14639806,45000621
x1,184:14986222,45000621
[1,184:14986222,45198316:1172459,831207,89201
(1,184:14986222,44685686:273067,318577,89201
x1,184:15226521,44685686
)
(1,184:14986222,45198316:1172459,318577,89201
x1,184:16125913,45198316
)
]
x1,184:16340726,45000621
g1,184:16449950,45000621
x1,184:16796366,45000621
[1,184:16796366,45198316:1172459,831207,89201
(1,184:16796366,44685686:273067,318577,89201
x1,184:17036665,44685686
)
(1,184:16796366,45198316:1172459,318577,89201
x1,184:17936057,45198316
)
]
x1,184:18150870,45000621
g1,184:18260094,45000621
x1,184:18589822,45000621
(1,184:18589822,45098924:762858,318577,89201
x1,184:19319912,45098924
)
x1,184:19534725,45000621
g1,184:19643949,45000621
x1,184:19973677,45000621
(1,184:19973677,45098924:762858,318577,89201
x1,184:20703767,45098924
)
x1,184:20918580,45000621
g1,184:21027804,45000621
x1,184:21357532,45000621
(1,184:21357532,45098924:762858,318577,89201
x1,184:22087622,45098924
)
x1,184:22302435,45000621
g1,184:22411659,45000621
x1,184:22741387,45000621
(1,184:22741387,45098924:762858,318577,89201
x1,184:23471477,45098924
)
x1,184:23686290,45000621
g1,184:23795514,45000621
x1,184:24170680,45000621
(1,184:24170680,45098924:762858,318577,89201
x1,184:24900770,45098924
)
x1,184:25115583,45000621
g1,184:25224807,45000621
x1,184:25599973,45000621
(1,184:25599973,45098924:762858,318577,89201
x1,184:26330063,45098924
)
x1,184:26544876,45000621
g1,184:26654100,45000621
x1,184:27029266,45000621
(1,184:27029266,45098924:762858,318577,89201
x1,184:27759356,45098924
)
x1,184:27974169,45000621
g1,184:28083393,45000621
x1,184:28458559,45000621
(1,184:28458559,45098924:762858,318577,89201
x1,184:29188649,45098924
)
x1,184:29476280,45000621
(1,184:29476280,44762796:412854,313481,0
x1,184:29785824,44762796
)
$1,184:29889134,45000621
g1,184:30107369,45000621
g1,184:31308644,45000621
g1,184:32200589,45000621
g1,184:34496315,45000621
k1,185:36975576,45000621:1893369
g1,185:36975576,45000621
)
(1,187:17232861,46874112:19742715,865699,853791
(1,187:17232861,46874112:6062070,865699,853791
(1,185:17232861,46874112:0,0,0
$1,185:17232861,46874112
(1,185:17232861,46120448:0,0,0
)
$1,185:17232861,46874112
)
x1,185:17777629,46874112
k1,187:17232861,46874112:53246
g1,187:18012915,46874112
x1,187:18522641,46874112
g1,187:18704681,46874112
(1,187:18704681,46874112:484967,865699,449545
(1,187:18704681,46874112:484967,865699,449545
h1,187:18704681,46874112:78643,0,0
[1,187:18783324,46874112:327681,865699,449545
(1,187:18783324,46430756:327681,422343,0
x1,187:19111005,46430756
)
(1,187:18783324,47323656:327681,422343,0
x1,187:19111005,47323656
)
]
h1,187:19111005,46874112:78643,0,0
)
)
g1,187:19298872,46874112
[1,187:19298872,46874112:946633,688132,853791
(1,187:19298872,46874112:946633,688132,360452
(1,187:19298872,46251516:946633,65536,983048
x1,187:20245505,46251516
)
)
(1,187:19298872,47662367:946633,318577,0
k1,187:19627349,47662367:328477
x1,187:19905955,47662367
k1,187:20245505,47662367:328476
)
]
g1,187:20354729,46874112
[1,187:20354729,46874112:736461,633512,197695
(1,187:20440747,46701169:0,437688,0
x1,187:20768428,46701169
)
(1,187:20354729,46874112:736461,633512,197695
x1,187:20745215,46874112
[1,187:20745215,47071807:345975,831207,0
(1,187:20745215,46559177:273067,318577,89201
x1,187:20985514,46559177
)
(1,187:20745215,47071807:345975,318577,0
x1,187:21058422,47071807
)
]
)
]
[1,187:21091190,46874112:559789,603348,0
(1,187:21280064,46708452:0,437688,0
x1,187:21607745,46708452
)
(1,187:21091190,46874112:559789,447828,0
x1,187:21644653,46874112
)
]
x1,187:22558470,46874112
[1,187:22558470,46874112:736461,610631,127431
(1,187:22644488,46701169:0,437688,0
x1,187:22972169,46701169
)
(1,187:22558470,46874112:736461,455111,127431
x1,187:22948956,46874112
(1,187:22948956,46972415:345975,318577,0
x1,187:23262163,46972415
)
)
]
)
(1,187:35810346,46874112:1165230,491520,163839
(1,187:35810346,46874112:1165230,491520,163839
)
)
)
]
(1,197:3552216,49431839:33423360,0,0
h1,197:3552216,49431839:33423360,0,0
)
]
]
]
!44542
}2
!10
{3
[1,269:4736287,49431839:32239289,44695552,0
[1,269:4736287,4736287:0,0,0
(1,269:4736287,672810:0,0,0
k1,269:4736287,672810:1249852
)
]
[1,269:4736287,49431839:32239289,44695552,0
[1,269:3552216,49431839:33423360,48693248,0
[1,269:3552216,2376991:33423360,1638400,0
(1,269:3552216,2376991:33423360,436470,14417
(1,269:3552216,2376991:33423360,436470,14417
k1,269:35992536,2376991:32440320
g1,269:36647896,2376991
)
)
]
[1,269:3552216,47465759:33423360,44040192,0
(1,189:3552216,4080927:33423360,454820,7208
k1,189:36975576,4080927:31746949
g1,189:36975576,4080927
)
(1,197:15778774,6196808:21196802,1387777,1060096
(1,197:15778774,6196808:8970245,1387777,1060096
(1,189:15778774,6196808:0,0,0
$1,189:15778774,6196808
(1,189:15778774,5443144:0,0,0
)
$1,189:15778774,6196808
)
[1,197:15778774,6196808:559789,603348,0
(1,197:15967648,6031148:0,437688,0
x1,197:16295329,6031148
)
(1,197:15778774,6196808:559789,447828,0
x1,197:16332237,6196808
)
]
x1,197:17246054,6196808
g1,197:17428094,6196808
x1,197:17937820,6196808
g1,197:18119860,6196808
(1,197:18119860,6196808:6629159,1387777,1060096
[1,197:18119860,4879522:436908,26213,2333105
(1,197:18119860,4879522:436908,26213,1153446
x1,197:18556768,4879522
)
(1,197:18119860,6059181:436908,26213,1153446
x1,197:18556768,6059181
)
]
g1,191:18360160,6196808
[1,195:18360160,6196808:6148559,1387777,1060096
(1,192:18360160,5412379:6148559,603348,226101
g1,192:18360160,5412379
(1,192:18360160,5412379:1734886,603348,226101
r1,192:18360160,5412379:0,753663,226101
g1,192:18556768,5412379
k1,192:18701962,5412379:145194
g1,192:18701963,5412379
$1,192:18701963,5412379
x1,192:19255426,5412379
(1,192:19255426,5510682:497819,197518,0
x1,192:19720477,5510682
)
$1,192:19753245,5412379
k1,192:19898438,5412379:145193
g1,192:20095046,5412379
)
g1,192:20095046,5412379
(1,192:20095046,5412379:2678787,603348,226101
g1,192:20291654,5412379
k1,192:20763605,5412379:471951
g1,192:20763606,5412379
$1,192:20763606,5412379
x1,192:21140436,5412379
(1,192:21140436,5510682:964839,295640,54614
x1,192:22072507,5510682
)
$1,192:22105275,5412379
k1,192:22577225,5412379:471950
g1,192:22773833,5412379
)
g1,192:22773833,5412379
(1,192:22773833,5412379:1734886,603348,226101
g1,192:22970441,5412379
k1,192:22980554,5412379:10113
g1,192:22980555,5412379
$1,192:22980555,5412379
[1,192:22980555,5412379:1321444,603348,187504
(1,192:23169429,5246719:0,437688,0
x1,192:23497110,5246719
)
(1,192:22980555,5412379:1321444,447828,187504
x1,192:23534018,5412379
(1,192:23534018,5510682:767981,197518,89201
x1,192:24269231,5510682
)
)
]
$1,192:24301999,5412379
k1,192:24312111,5412379:10112
g1,192:24508719,5412379
)
g1,192:24508719,5412379
)
(1,193:18360160,6176238:6148559,537758,226101
g1,193:18360160,6176238
(1,193:18360160,6176238:1734886,537758,226101
r1,193:18360160,6176238:0,753663,226101
g1,193:18556768,6176238
g1,193:18556768,6176238
g1,193:18556769,6176238
$1,193:18556769,6176238
x1,193:18933599,6176238
(1,193:18933599,6274541:964839,295640,54614
x1,193:19865670,6274541
)
$1,193:19898438,6176238
g1,193:19898438,6176238
g1,193:20095046,6176238
)
g1,193:20095046,6176238
(1,193:20095046,6176238:2678787,537758,226101
g1,193:20291654,6176238
g1,193:20291654,6176238
g1,193:20291655,6176238
$1,193:20291655,6176238
x1,193:20577463,6176238
(1,193:20577463,6274541:964839,295640,54614
x1,193:21509534,6274541
)
x1,193:21869983,6176238
[1,193:21869983,6176238:707242,537758,0
(1,193:22114379,6010578:0,372098,0
x1,193:22442060,6010578
)
(1,193:21869983,6176238:707242,447828,0
x1,193:22505774,6176238
)
]
$1,193:22577225,6176238
g1,193:22577225,6176238
g1,193:22773833,6176238
)
g1,193:22773833,6176238
(1,193:22773833,6176238:1734886,537758,226101
g1,193:22970441,6176238
g1,193:22970441,6176238
g1,193:22970442,6176238
$1,193:22970442,6176238
x1,193:23347272,6176238
(1,193:23347272,6274541:964839,295640,54614
x1,193:24279343,6274541
)
$1,193:24312111,6176238
g1,193:24312111,6176238
g1,193:24508719,6176238
)
g1,193:24508719,6176238
)
(1,195:18360160,7005687:6148559,603348,251217
g1,194:18360160,7005687
(1,194:18360160,7005687:1734886,603348,251217
r1,194:18360160,7005687:0,753663,226101
g1,194:18556768,7005687
k1,194:18566881,7005687:10113
g1,194:18566882,7005687
$1,194:18566882,7005687
[1,194:18566882,7005687:1321444,603348,251217
(1,194:18755756,6840027:0,437688,0
x1,194:19083437,6840027
)
(1,194:18566882,7005687:1321444,556402,251217
x1,194:19120345,7005687
[1,194:19120345,7167703:767981,718418,89201
(1,194:19126671,6767862:273067,318577,89201
x1,194:19366970,6767862
)
(1,194:19120345,7167703:767981,197518,89201
x1,194:19855558,7167703
)
]
)
]
$1,194:19888326,7005687
k1,194:19898438,7005687:10112
g1,194:20095046,7005687
)
g1,194:20095046,7005687
(1,194:20095046,7005687:2678787,603348,251217
g1,194:20291654,7005687
k1,194:20763605,7005687:471951
g1,194:20763606,7005687
$1,194:20763606,7005687
x1,194:21140436,7005687
(1,194:21140436,7103990:964839,295640,54614
x1,194:22072507,7103990
)
$1,194:22105275,7005687
k1,194:22577225,7005687:471950
g1,194:22773833,7005687
)
g1,194:22773833,7005687
(1,195:22773833,7005687:1734886,603348,251217
g1,194:22970441,7005687
k1,194:23213079,7005687:242638
g1,194:23213080,7005687
$1,195:23213080,7005687
[1,195:23213080,7005687:856393,603348,187504
(1,195:23401954,6840027:0,437688,0
x1,195:23729635,6840027
)
(1,195:23213080,7005687:856393,447828,187504
x1,195:23766543,7005687
(1,195:23766543,7103990:302930,197518,89201
x1,195:24036705,7103990
)
)
]
$1,195:24069473,7005687
k1,195:24312111,7005687:242638
g1,195:24508719,7005687
)
g1,195:24508719,7005687
)
]
g1,195:24312111,6196808
[1,197:24312111,4879522:436908,26213,2333105
(1,197:24312111,4879522:436908,26213,1153446
x1,197:24749019,4879522
)
(1,197:24312111,6059181:436908,26213,1153446
x1,197:24749019,6059181
)
]
)
)
(1,197:35810346,6196808:1165230,491520,163839
(1,197:35810346,6196808:1165230,491520,163839
)
)
)
(1,200:3552216,9281490:33423360,633512,286896
h1,199:3552216,9281490:655360,0,0
g1,199:5554341,9281490
g1,199:8030291,9281490
g1,199:11799267,9281490
$1,199:12054202,9281490
x1,199:12607665,9281490
(1,199:12607665,9379793:497819,197518,0
x1,199:13072716,9379793
)
$1,199:13105484,9281490
g1,199:13578654,9281490
g1,199:14343459,9281490
g1,199:15471989,9281490
g1,199:17080898,9281490
$1,199:17080898,9281490
x1,199:17507794,9281490
(1,199:17507794,9379793:345975,318577,0
x1,199:17821001,9379793
)
g1,199:18035809,9281490
x1,199:18545535,9281490
g1,199:18727575,9281490
x1,199:19328854,9281490
(1,199:19328854,9379793:762858,318577,89201
x1,199:20058944,9379793
)
x1,199:20273757,9281490
g1,199:20382981,9281490
x1,199:20729397,9281490
(1,199:20729397,9379793:762858,318577,89201
x1,199:21459487,9379793
)
x1,199:21674300,9281490
g1,199:21783524,9281490
x1,199:22129940,9281490
(1,199:22129940,9379793:762858,318577,89201
x1,199:22860030,9379793
)
x1,199:23074843,9281490
g1,199:23184067,9281490
x1,199:23530483,9281490
(1,199:23530483,9379793:762858,318577,89201
x1,199:24260573,9379793
)
x1,199:24475386,9281490
g1,199:24584610,9281490
x1,199:24931026,9281490
[1,199:24931026,9479185:1172459,831207,89201
(1,199:24931026,8966555:273067,318577,89201
x1,199:25171325,8966555
)
(1,199:24931026,9479185:1172459,318577,89201
x1,199:26070717,9479185
)
]
x1,199:26285530,9281490
g1,199:26394754,9281490
x1,199:26741170,9281490
[1,199:26741170,9479185:1172459,831207,89201
(1,199:26741170,8966555:273067,318577,89201
x1,199:26981469,8966555
)
(1,199:26741170,9479185:1172459,318577,89201
x1,199:27880861,9479185
)
]
x1,199:28095674,9281490
g1,199:28204898,9281490
x1,199:28551314,9281490
[1,199:28551314,9479185:1172459,831207,89201
(1,199:28551314,8966555:273067,318577,89201
x1,199:28791613,8966555
)
(1,199:28551314,9479185:1172459,318577,89201
x1,199:29691005,9479185
)
]
x1,199:29905818,9281490
g1,199:30015042,9281490
x1,199:30361458,9281490
[1,199:30361458,9479185:1172459,831207,89201
(1,199:30361458,8966555:273067,318577,89201
x1,199:30601757,8966555
)
(1,199:30361458,9479185:1172459,318577,89201
x1,199:31501149,9479185
)
]
x1,199:31788780,9281490
(1,199:31788780,9043665:412854,313481,0
x1,199:32098324,9043665
)
$1,199:32201634,9281490
g1,199:32419869,9281490
g1,199:33078506,9281490
g1,199:34789651,9281490
(1,199:35557733,9281490:327680,436470,0
)
k1,200:36975576,9281490:907973
g1,200:36975576,9281490
)
(1,203:14317289,11239561:22658287,950279,622600
(1,203:14317289,11239561:11893215,950279,622600
(1,200:14317289,11239561:0,0,0
$1,200:14317289,11239561
(1,200:14317289,10485897:0,0,0
)
$1,200:14317289,11239561
)
x1,200:14870752,11239561
(1,203:14870752,11337864:497819,197518,0
x1,203:15335803,11337864
)
x1,203:16276062,11239561
g1,203:16458102,11239561
x1,203:16967828,11239561
g1,203:17149868,11239561
x1,203:17570618,11239561
(1,203:17570618,11337864:497819,197518,0
x1,203:18035669,11337864
)
g1,203:18177661,11239561
(1,203:18177661,11239561:7005050,950279,622600
(1,203:18177661,10315495:345886,26213,1546666
x1,203:18523547,10315495
)
g1,201:18326939,11239561
[1,202:18326939,11239561:6706494,941247,613567
(1,201:18326939,10849620:6706494,551306,226101
g1,201:18326939,10849620
(1,201:18326939,10849620:2709912,551306,226101
r1,201:18326939,10849620:0,753663,226101
g1,201:18523547,10849620
g1,201:18523547,10849620
g1,201:18523548,10849620
$1,201:18523548,10849620
x1,201:19068316,10849620
(1,201:19121562,10611795:811190,313481,0
x1,201:19478643,10611795
x1,201:19867854,10611795
)
x1,201:20840243,10849620
$1,201:20840243,10849620
g1,201:20840243,10849620
g1,201:21036851,10849620
)
g1,201:21036851,10849620
(1,201:21036851,10849620:3996582,551306,226101
g1,201:21233459,10849620
k1,201:22364307,10849620:1130848
g1,201:22364308,10849620
$1,201:22364308,10849620
x1,201:22741138,10849620
(1,201:22741138,10947923:964839,295640,54614
x1,201:23673209,10947923
)
$1,201:23705977,10849620
k1,201:24836825,10849620:1130848
g1,201:25033433,10849620
)
g1,201:25033433,10849620
)
(1,202:18326939,11627027:6706494,551306,226101
g1,202:18326939,11627027
(1,202:18326939,11627027:2709912,551306,226101
r1,202:18326939,11627027:0,753663,226101
g1,202:18523547,11627027
k1,202:19011060,11627027:487513
g1,202:19011061,11627027
$1,202:19011061,11627027
x1,202:19387891,11627027
(1,202:19387891,11725330:964839,295640,54614
x1,202:20319962,11725330
)
$1,202:20352730,11627027
k1,202:20840243,11627027:487513
g1,202:21036851,11627027
)
g1,202:21036851,11627027
(1,202:21036851,11627027:3996582,551306,226101
g1,202:21233459,11627027
g1,202:21233459,11627027
g1,202:21233460,11627027
$1,202:21233460,11627027
x1,202:21960273,11627027
(1,202:22013519,11389202:811190,313481,0
x1,202:22370600,11389202
x1,202:22759811,11389202
)
x1,202:24423971,11627027
(1,202:24423971,11389202:412854,313481,0
x1,202:24733515,11389202
)
$1,202:24836825,11627027
g1,202:24836825,11627027
g1,202:25033433,11627027
)
g1,202:25033433,11627027
)
]
g1,202:24836825,11239561
(1,203:24836825,10315495:345886,26213,1546666
x1,203:25182711,10315495
)
)
g1,203:25291935,11239561
x1,203:25712685,11239561
[1,203:25712685,11401577:497819,751186,0
(1,203:25803708,10968968:273067,318577,89201
x1,203:26044007,10968968
)
(1,203:25712685,11401577:497819,197518,0
x1,203:26177736,11401577
)
]
)
(1,203:35810346,11239561:1165230,491520,163839
(1,203:35810346,11239561:1165230,491520,163839
)
)
)
(1,205:3552216,13037877:33423360,454820,7208
k1,205:36975576,13037877:32148685
g1,205:36975576,13037877
)
(1,217:16243817,16944473:20731759,3178492,2850812
(1,217:16243817,16944473:8040159,3178492,2850812
(1,205:16243817,16944473:0,0,0
$1,205:16243817,16944473
(1,205:16243817,16190809:0,0,0
)
$1,205:16243817,16944473
)
x1,205:16664567,16944473
(1,217:16664567,17042776:497819,197518,0
x1,217:17129618,17042776
)
g1,217:17344426,16944473
x1,217:17854152,16944473
g1,217:18036192,16944473
(1,217:18036192,16944473:6247784,3178492,2850812
[1,217:18036192,13857697:436908,26213,5872085
(1,217:18036192,13857697:436908,26213,1153446
x1,217:18473100,13857697
)
(1,217:18036192,15011143:436908,0,393220
x1,217:18473100,15011143
)
(1,217:18036192,15404363:436908,0,393220
x1,217:18473100,15404363
)
(1,217:18036192,15797583:436908,0,393220
x1,217:18473100,15797583
)
(1,217:18036192,16190803:436908,0,393220
x1,217:18473100,16190803
)
(1,217:18036192,16584023:436908,0,393220
x1,217:18473100,16584023
)
(1,217:18036192,16977243:436908,0,393220
x1,217:18473100,16977243
)
(1,217:18036192,17370463:436908,0,393220
x1,217:18473100,17370463
)
(1,217:18036192,17763683:436908,0,393220
x1,217:18473100,17763683
)
(1,217:18036192,18156903:436908,0,393220
x1,217:18473100,18156903
)
(1,217:18036192,18576336:436908,26213,1153446
x1,217:18473100,18576336
)
]
g1,207:18276492,16944473
[1,216:18276492,16944473:5767184,3178492,2850812
(1,208:18276492,14293543:5767184,527562,226101
g1,208:18276492,14293543
(1,208:18276492,14293543:720898,527562,226101
r1,208:18276492,14293543:0,753663,226101
g1,208:18473100,14293543
g1,208:18473100,14293543
g1,208:18473101,14293543
$1,208:18473101,14293543
x1,208:18800782,14293543
$1,208:18800782,14293543
g1,208:18800782,14293543
g1,208:18997390,14293543
)
g1,208:18997390,14293543
(1,208:18997390,14293543:720898,527562,226101
g1,208:19193998,14293543
g1,208:19193998,14293543
g1,208:19193999,14293543
$1,208:19193999,14293543
x1,208:19521680,14293543
$1,208:19521680,14293543
g1,208:19521680,14293543
g1,208:19718288,14293543
)
g1,208:19718288,14293543
(1,208:19718288,14293543:720898,527562,226101
g1,208:19914896,14293543
g1,208:19914896,14293543
g1,208:19914897,14293543
$1,208:19914897,14293543
x1,208:20242578,14293543
$1,208:20242578,14293543
g1,208:20242578,14293543
g1,208:20439186,14293543
)
g1,208:20439186,14293543
(1,208:20439186,14293543:720898,527562,226101
g1,208:20635794,14293543
g1,208:20635794,14293543
g1,208:20635795,14293543
$1,208:20635795,14293543
x1,208:20963476,14293543
$1,208:20963476,14293543
g1,208:20963476,14293543
g1,208:21160084,14293543
)
g1,208:21160084,14293543
(1,208:21160084,14293543:720898,527562,226101
g1,208:21356692,14293543
g1,208:21356692,14293543
g1,208:21356693,14293543
$1,208:21356693,14293543
x1,208:21684374,14293543
$1,208:21684374,14293543
g1,208:21684374,14293543
g1,208:21880982,14293543
)
g1,208:21880982,14293543
(1,208:21880982,14293543:720898,527562,226101
g1,208:22077590,14293543
g1,208:22077590,14293543
g1,208:22077591,14293543
$1,208:22077591,14293543
x1,208:22405272,14293543
$1,208:22405272,14293543
g1,208:22405272,14293543
g1,208:22601880,14293543
)
g1,208:22601880,14293543
(1,208:22601880,14293543:720898,527562,226101
g1,208:22798488,14293543
g1,208:22798488,14293543
g1,208:22798489,14293543
$1,208:22798489,14293543
x1,208:23126170,14293543
$1,208:23126170,14293543
g1,208:23126170,14293543
g1,208:23322778,14293543
)
g1,208:23322778,14293543
(1,208:23322778,14293543:720898,527562,226101
g1,208:23519386,14293543
g1,208:23519386,14293543
g1,208:23519387,14293543
$1,208:23519387,14293543
x1,208:23847068,14293543
$1,208:23847068,14293543
g1,208:23847068,14293543
g1,208:24043676,14293543
)
g1,208:24043676,14293543
)
(1,209:18276492,15047206:5767184,527562,226101
g1,209:18276492,15047206
(1,209:18276492,15047206:720898,527562,226101
r1,209:18276492,15047206:0,753663,226101
g1,209:18473100,15047206
g1,209:18473100,15047206
g1,209:18473101,15047206
$1,209:18473101,15047206
x1,209:18800782,15047206
$1,209:18800782,15047206
g1,209:18800782,15047206
g1,209:18997390,15047206
)
g1,209:18997390,15047206
(1,209:18997390,15047206:720898,527562,226101
g1,209:19193998,15047206
g1,209:19193998,15047206
g1,209:19193999,15047206
$1,209:19193999,15047206
x1,209:19521680,15047206
$1,209:19521680,15047206
g1,209:19521680,15047206
g1,209:19718288,15047206
)
g1,209:19718288,15047206
(1,209:19718288,15047206:720898,527562,226101
g1,209:19914896,15047206
g1,209:19914896,15047206
g1,209:19914897,15047206
$1,209:19914897,15047206
x1,209:20242578,15047206
$1,209:20242578,15047206
g1,209:20242578,15047206
g1,209:20439186,15047206
)
g1,209:20439186,15047206
(1,209:20439186,15047206:720898,527562,226101
g1,209:20635794,15047206
g1,209:20635794,15047206
g1,209:20635795,15047206
$1,209:20635795,15047206
x1,209:20963476,15047206
$1,209:20963476,15047206
g1,209:20963476,15047206
g1,209:21160084,15047206
)
g1,209:21160084,15047206
(1,209:21160084,15047206:720898,527562,226101
g1,209:21356692,15047206
g1,209:21356692,15047206
g1,209:21356693,15047206
$1,209:21356693,15047206
x1,209:21684374,15047206
$1,209:21684374,15047206
g1,209:21684374,15047206
g1,209:21880982,15047206
)
g1,209:21880982,15047206
(1,209:21880982,15047206:720898,527562,226101
g1,209:22077590,15047206
g1,209:22077590,15047206
g1,209:22077591,15047206
$1,209:22077591,15047206
x1,209:22405272,15047206
$1,209:22405272,15047206
g1,209:22405272,15047206
g1,209:22601880,15047206
)
g1,209:22601880,15047206
(1,209:22601880,15047206:720898,527562,226101
g1,209:22798488,15047206
g1,209:22798488,15047206
g1,209:22798489,15047206
$1,209:22798489,15047206
x1,209:23126170,15047206
$1,209:23126170,15047206
g1,209:23126170,15047206
g1,209:23322778,15047206
)
g1,209:23322778,15047206
(1,209:23322778,15047206:720898,527562,226101
g1,209:23519386,15047206
g1,209:23519386,15047206
g1,209:23519387,15047206
$1,209:23519387,15047206
x1,209:23847068,15047206
$1,209:23847068,15047206
g1,209:23847068,15047206
g1,209:24043676,15047206
)
g1,209:24043676,15047206
)
(1,210:18276492,15800869:5767184,527562,226101
g1,210:18276492,15800869
(1,210:18276492,15800869:720898,527562,226101
r1,210:18276492,15800869:0,753663,226101
g1,210:18473100,15800869
g1,210:18473100,15800869
g1,210:18473101,15800869
$1,210:18473101,15800869
x1,210:18800782,15800869
$1,210:18800782,15800869
g1,210:18800782,15800869
g1,210:18997390,15800869
)
g1,210:18997390,15800869
(1,210:18997390,15800869:720898,527562,226101
g1,210:19193998,15800869
g1,210:19193998,15800869
g1,210:19193999,15800869
$1,210:19193999,15800869
x1,210:19521680,15800869
$1,210:19521680,15800869
g1,210:19521680,15800869
g1,210:19718288,15800869
)
g1,210:19718288,15800869
(1,210:19718288,15800869:720898,527562,226101
g1,210:19914896,15800869
g1,210:19914896,15800869
g1,210:19914897,15800869
$1,210:19914897,15800869
x1,210:20242578,15800869
$1,210:20242578,15800869
g1,210:20242578,15800869
g1,210:20439186,15800869
)
g1,210:20439186,15800869
(1,210:20439186,15800869:720898,527562,226101
g1,210:20635794,15800869
g1,210:20635794,15800869
g1,210:20635795,15800869
$1,210:20635795,15800869
x1,210:20963476,15800869
$1,210:20963476,15800869
g1,210:20963476,15800869
g1,210:21160084,15800869
)
g1,210:21160084,15800869
(1,210:21160084,15800869:720898,527562,226101
g1,210:21356692,15800869
g1,210:21356692,15800869
g1,210:21356693,15800869
$1,210:21356693,15800869
x1,210:21684374,15800869
$1,210:21684374,15800869
g1,210:21684374,15800869
g1,210:21880982,15800869
)
g1,210:21880982,15800869
(1,210:21880982,15800869:720898,527562,226101
g1,210:22077590,15800869
g1,210:22077590,15800869
g1,210:22077591,15800869
$1,210:22077591,15800869
x1,210:22405272,15800869
$1,210:22405272,15800869
g1,210:22405272,15800869
g1,210:22601880,15800869
)
g1,210:22601880,15800869
(1,210:22601880,15800869:720898,527562,226101
g1,210:22798488,15800869
g1,210:22798488,15800869
g1,210:22798489,15800869
$1,210:22798489,15800869
x1,210:23126170,15800869
$1,210:23126170,15800869
g1,210:23126170,15800869
g1,210:23322778,15800869
)
g1,210:23322778,15800869
(1,210:23322778,15800869:720898,527562,226101
g1,210:23519386,15800869
g1,210:23519386,15800869
g1,210:23519387,15800869
$1,210:23519387,15800869
x1,210:23847068,15800869
$1,210:23847068,15800869
g1,210:23847068,15800869
g1,210:24043676,15800869
)
g1,210:24043676,15800869
)
(1,211:18276492,16554532:5767184,527562,226101
g1,211:18276492,16554532
(1,211:18276492,16554532:720898,527562,226101
r1,211:18276492,16554532:0,753663,226101
g1,211:18473100,16554532
g1,211:18473100,16554532
g1,211:18473101,16554532
$1,211:18473101,16554532
x1,211:18800782,16554532
$1,211:18800782,16554532
g1,211:18800782,16554532
g1,211:18997390,16554532
)
g1,211:18997390,16554532
(1,211:18997390,16554532:720898,527562,226101
g1,211:19193998,16554532
g1,211:19193998,16554532
g1,211:19193999,16554532
$1,211:19193999,16554532
x1,211:19521680,16554532
$1,211:19521680,16554532
g1,211:19521680,16554532
g1,211:19718288,16554532
)
g1,211:19718288,16554532
(1,211:19718288,16554532:720898,527562,226101
g1,211:19914896,16554532
g1,211:19914896,16554532
g1,211:19914897,16554532
$1,211:19914897,16554532
x1,211:20242578,16554532
$1,211:20242578,16554532
g1,211:20242578,16554532
g1,211:20439186,16554532
)
g1,211:20439186,16554532
(1,211:20439186,16554532:720898,527562,226101
g1,211:20635794,16554532
g1,211:20635794,16554532
g1,211:20635795,16554532
$1,211:20635795,16554532
x1,211:20963476,16554532
$1,211:20963476,16554532
g1,211:20963476,16554532
g1,211:21160084,16554532
)
g1,211:21160084,16554532
(1,211:21160084,16554532:720898,527562,226101
g1,211:21356692,16554532
g1,211:21356692,16554532
g1,211:21356693,16554532
$1,211:21356693,16554532
x1,211:21684374,16554532
$1,211:21684374,16554532
g1,211:21684374,16554532
g1,211:21880982,16554532
)
g1,211:21880982,16554532
(1,211:21880982,16554532:720898,527562,226101
g1,211:22077590,16554532
g1,211:22077590,16554532
g1,211:22077591,16554532
$1,211:22077591,16554532
x1,211:22405272,16554532
$1,211:22405272,16554532
g1,211:22405272,16554532
g1,211:22601880,16554532
)
g1,211:22601880,16554532
(1,211:22601880,16554532:720898,527562,226101
g1,211:22798488,16554532
g1,211:22798488,16554532
g1,211:22798489,16554532
$1,211:22798489,16554532
x1,211:23126170,16554532
$1,211:23126170,16554532
g1,211:23126170,16554532
g1,211:23322778,16554532
)
g1,211:23322778,16554532
(1,211:23322778,16554532:720898,527562,226101
g1,211:23519386,16554532
g1,211:23519386,16554532
g1,211:23519387,16554532
$1,211:23519387,16554532
x1,211:23847068,16554532
$1,211:23847068,16554532
g1,211:23847068,16554532
g1,211:24043676,16554532
)
g1,211:24043676,16554532
)
(1,212:18276492,17308195:5767184,527562,226101
g1,212:18276492,17308195
(1,212:18276492,17308195:720898,527562,226101
r1,212:18276492,17308195:0,753663,226101
g1,212:18473100,17308195
g1,212:18473100,17308195
g1,212:18473101,17308195
$1,212:18473101,17308195
x1,212:18800782,17308195
$1,212:18800782,17308195
g1,212:18800782,17308195
g1,212:18997390,17308195
)
g1,212:18997390,17308195
(1,212:18997390,17308195:720898,527562,226101
g1,212:19193998,17308195
g1,212:19193998,17308195
g1,212:19193999,17308195
$1,212:19193999,17308195
x1,212:19521680,17308195
$1,212:19521680,17308195
g1,212:19521680,17308195
g1,212:19718288,17308195
)
g1,212:19718288,17308195
(1,212:19718288,17308195:720898,527562,226101
g1,212:19914896,17308195
g1,212:19914896,17308195
g1,212:19914897,17308195
$1,212:19914897,17308195
x1,212:20242578,17308195
$1,212:20242578,17308195
g1,212:20242578,17308195
g1,212:20439186,17308195
)
g1,212:20439186,17308195
(1,212:20439186,17308195:720898,527562,226101
g1,212:20635794,17308195
g1,212:20635794,17308195
g1,212:20635795,17308195
$1,212:20635795,17308195
x1,212:20963476,17308195
$1,212:20963476,17308195
g1,212:20963476,17308195
g1,212:21160084,17308195
)
g1,212:21160084,17308195
(1,212:21160084,17308195:720898,527562,226101
g1,212:21356692,17308195
g1,212:21356692,17308195
g1,212:21356693,17308195
$1,212:21356693,17308195
x1,212:21684374,17308195
$1,212:21684374,17308195
g1,212:21684374,17308195
g1,212:21880982,17308195
)
g1,212:21880982,17308195
(1,212:21880982,17308195:720898,527562,226101
g1,212:22077590,17308195
g1,212:22077590,17308195
g1,212:22077591,17308195
$1,212:22077591,17308195
x1,212:22405272,17308195
$1,212:22405272,17308195
g1,212:22405272,17308195
g1,212:22601880,17308195
)
g1,212:22601880,17308195
(1,212:22601880,17308195:720898,527562,226101
g1,212:22798488,17308195
g1,212:22798488,17308195
g1,212:22798489,17308195
$1,212:22798489,17308195
x1,212:23126170,17308195
$1,212:23126170,17308195
g1,212:23126170,17308195
g1,212:23322778,17308195
)
g1,212:23322778,17308195
(1,212:23322778,17308195:720898,527562,226101
g1,212:23519386,17308195
g1,212:23519386,17308195
g1,212:23519387,17308195
$1,212:23519387,17308195
x1,212:23847068,17308195
$1,212:23847068,17308195
g1,212:23847068,17308195
g1,212:24043676,17308195
)
g1,212:24043676,17308195
)
(1,213:18276492,18061858:5767184,527562,226101
g1,213:18276492,18061858
(1,213:18276492,18061858:720898,527562,226101
r1,213:18276492,18061858:0,753663,226101
g1,213:18473100,18061858
g1,213:18473100,18061858
g1,213:18473101,18061858
$1,213:18473101,18061858
x1,213:18800782,18061858
$1,213:18800782,18061858
g1,213:18800782,18061858
g1,213:18997390,18061858
)
g1,213:18997390,18061858
(1,213:18997390,18061858:720898,527562,226101
g1,213:19193998,18061858
g1,213:19193998,18061858
g1,213:19193999,18061858
$1,213:19193999,18061858
x1,213:19521680,18061858
$1,213:19521680,18061858
g1,213:19521680,18061858
g1,213:19718288,18061858
)
g1,213:19718288,18061858
(1,213:19718288,18061858:720898,527562,226101
g1,213:19914896,18061858
g1,213:19914896,18061858
g1,213:19914897,18061858
$1,213:19914897,18061858
x1,213:20242578,18061858
$1,213:20242578,18061858
g1,213:20242578,18061858
g1,213:20439186,18061858
)
g1,213:20439186,18061858
(1,213:20439186,18061858:720898,527562,226101
g1,213:20635794,18061858
g1,213:20635794,18061858
g1,213:20635795,18061858
$1,213:20635795,18061858
x1,213:20963476,18061858
$1,213:20963476,18061858
g1,213:20963476,18061858
g1,213:21160084,18061858
)
g1,213:21160084,18061858
(1,213:21160084,18061858:720898,527562,226101
g1,213:21356692,18061858
g1,213:21356692,18061858
g1,213:21356693,18061858
$1,213:21356693,18061858
x1,213:21684374,18061858
$1,213:21684374,18061858
g1,213:21684374,18061858
g1,213:21880982,18061858
)
g1,213:21880982,18061858
(1,213:21880982,18061858:720898,527562,226101
g1,213:22077590,18061858
g1,213:22077590,18061858
g1,213:22077591,18061858
$1,213:22077591,18061858
x1,213:22405272,18061858
$1,213:22405272,18061858
g1,213:22405272,18061858
g1,213:22601880,18061858
)
g1,213:22601880,18061858
(1,213:22601880,18061858:720898,527562,226101
g1,213:22798488,18061858
g1,213:22798488,18061858
g1,213:22798489,18061858
$1,213:22798489,18061858
x1,213:23126170,18061858
$1,213:23126170,18061858
g1,213:23126170,18061858
g1,213:23322778,18061858
)
g1,213:23322778,18061858
(1,213:23322778,18061858:720898,527562,226101
g1,213:23519386,18061858
g1,213:23519386,18061858
g1,213:23519387,18061858
$1,213:23519387,18061858
x1,213:23847068,18061858
$1,213:23847068,18061858
g1,213:23847068,18061858
g1,213:24043676,18061858
)
g1,213:24043676,18061858
)
(1,214:18276492,18815521:5767184,527562,226101
g1,214:18276492,18815521
(1,214:18276492,18815521:720898,527562,226101
r1,214:18276492,18815521:0,753663,226101
g1,214:18473100,18815521
g1,214:18473100,18815521
g1,214:18473101,18815521
$1,214:18473101,18815521
x1,214:18800782,18815521
$1,214:18800782,18815521
g1,214:18800782,18815521
g1,214:18997390,18815521
)
g1,214:18997390,18815521
(1,214:18997390,18815521:720898,527562,226101
g1,214:19193998,18815521
g1,214:19193998,18815521
g1,214:19193999,18815521
$1,214:19193999,18815521
x1,214:19521680,18815521
$1,214:19521680,18815521
g1,214:19521680,18815521
g1,214:19718288,18815521
)
g1,214:19718288,18815521
(1,214:19718288,18815521:720898,527562,226101
g1,214:19914896,18815521
g1,214:19914896,18815521
g1,214:19914897,18815521
$1,214:19914897,18815521
x1,214:20242578,18815521
$1,214:20242578,18815521
g1,214:20242578,18815521
g1,214:20439186,18815521
)
g1,214:20439186,18815521
(1,214:20439186,18815521:720898,527562,226101
g1,214:20635794,18815521
g1,214:20635794,18815521
g1,214:20635795,18815521
$1,214:20635795,18815521
x1,214:20963476,18815521
$1,214:20963476,18815521
g1,214:20963476,18815521
g1,214:21160084,18815521
)
g1,214:21160084,18815521
(1,214:21160084,18815521:720898,527562,226101
g1,214:21356692,18815521
g1,214:21356692,18815521
g1,214:21356693,18815521
$1,214:21356693,18815521
x1,214:21684374,18815521
$1,214:21684374,18815521
g1,214:21684374,18815521
g1,214:21880982,18815521
)
g1,214:21880982,18815521
(1,214:21880982,18815521:720898,527562,226101
g1,214:22077590,18815521
g1,214:22077590,18815521
g1,214:22077591,18815521
$1,214:22077591,18815521
x1,214:22405272,18815521
$1,214:22405272,18815521
g1,214:22405272,18815521
g1,214:22601880,18815521
)
g1,214:22601880,18815521
(1,214:22601880,18815521:720898,527562,226101
g1,214:22798488,18815521
g1,214:22798488,18815521
g1,214:22798489,18815521
$1,214:22798489,18815521
x1,214:23126170,18815521
$1,214:23126170,18815521
g1,214:23126170,18815521
g1,214:23322778,18815521
)
g1,214:23322778,18815521
(1,214:23322778,18815521:720898,527562,226101
g1,214:23519386,18815521
g1,214:23519386,18815521
g1,214:23519387,18815521
$1,214:23519387,18815521
x1,214:23847068,18815521
$1,214:23847068,18815521
g1,214:23847068,18815521
g1,214:24043676,18815521
)
g1,214:24043676,18815521
)
(1,216:18276492,19569184:5767184,527562,226101
g1,215:18276492,19569184
(1,215:18276492,19569184:720898,527562,226101
r1,215:18276492,19569184:0,753663,226101
g1,215:18473100,19569184
g1,215:18473100,19569184
g1,215:18473101,19569184
$1,215:18473101,19569184
x1,215:18800782,19569184
$1,215:18800782,19569184
g1,215:18800782,19569184
g1,215:18997390,19569184
)
g1,215:18997390,19569184
(1,215:18997390,19569184:720898,527562,226101
g1,215:19193998,19569184
g1,215:19193998,19569184
g1,215:19193999,19569184
$1,215:19193999,19569184
x1,215:19521680,19569184
$1,215:19521680,19569184
g1,215:19521680,19569184
g1,215:19718288,19569184
)
g1,215:19718288,19569184
(1,215:19718288,19569184:720898,527562,226101
g1,215:19914896,19569184
g1,215:19914896,19569184
g1,215:19914897,19569184
$1,215:19914897,19569184
x1,215:20242578,19569184
$1,215:20242578,19569184
g1,215:20242578,19569184
g1,215:20439186,19569184
)
g1,215:20439186,19569184
(1,215:20439186,19569184:720898,527562,226101
g1,215:20635794,19569184
g1,215:20635794,19569184
g1,215:20635795,19569184
$1,215:20635795,19569184
x1,215:20963476,19569184
$1,215:20963476,19569184
g1,215:20963476,19569184
g1,215:21160084,19569184
)
g1,215:21160084,19569184
(1,215:21160084,19569184:720898,527562,226101
g1,215:21356692,19569184
g1,215:21356692,19569184
g1,215:21356693,19569184
$1,215:21356693,19569184
x1,215:21684374,19569184
$1,215:21684374,19569184
g1,215:21684374,19569184
g1,215:21880982,19569184
)
g1,215:21880982,19569184
(1,215:21880982,19569184:720898,527562,226101
g1,215:22077590,19569184
g1,215:22077590,19569184
g1,215:22077591,19569184
$1,215:22077591,19569184
x1,215:22405272,19569184
$1,215:22405272,19569184
g1,215:22405272,19569184
g1,215:22601880,19569184
)
g1,215:22601880,19569184
(1,215:22601880,19569184:720898,527562,226101
g1,215:22798488,19569184
g1,215:22798488,19569184
g1,215:22798489,19569184
$1,215:22798489,19569184
x1,215:23126170,19569184
$1,215:23126170,19569184
g1,215:23126170,19569184
g1,215:23322778,19569184
)
g1,215:23322778,19569184
(1,216:23322778,19569184:720898,527562,226101
g1,215:23519386,19569184
g1,215:23519386,19569184
g1,215:23519387,19569184
$1,216:23519387,19569184
x1,216:23847068,19569184
$1,216:23847068,19569184
g1,216:23847068,19569184
g1,216:24043676,19569184
)
g1,216:24043676,19569184
)
]
g1,216:23847068,16944473
[1,217:23847068,13857697:436908,26213,5872085
(1,217:23847068,13857697:436908,26213,1153446
x1,217:24283976,13857697
)
(1,217:23847068,15011143:436908,0,393220
x1,217:24283976,15011143
)
(1,217:23847068,15404363:436908,0,393220
x1,217:24283976,15404363
)
(1,217:23847068,15797583:436908,0,393220
x1,217:24283976,15797583
)
(1,217:23847068,16190803:436908,0,393220
x1,217:24283976,16190803
)
(1,217:23847068,16584023:436908,0,393220
x1,217:24283976,16584023
)
(1,217:23847068,16977243:436908,0,393220
x1,217:24283976,16977243
)
(1,217:23847068,17370463:436908,0,393220
x1,217:24283976,17370463
)
(1,217:23847068,17763683:436908,0,393220
x1,217:24283976,17763683
)
(1,217:23847068,18156903:436908,0,393220
x1,217:24283976,18156903
)
(1,217:23847068,18576336:436908,26213,1153446
x1,217:24283976,18576336
)
]
)
)
(1,217:35810346,16944473:1165230,491520,163839
(1,217:35810346,16944473:1165230,491520,163839
)
)
)
(1,219:3552216,20971001:33423360,454820,7208
k1,219:36975576,20971001:32366920
g1,219:36975576,20971001
)
(1,223:16096242,22649384:20879334,950279,622600
(1,223:16096242,22649384:8335308,950279,622600
(1,219:16096242,22649384:0,0,0
$1,219:16096242,22649384
(1,219:16096242,21895720:0,0,0
)
$1,219:16096242,22649384
)
x1,219:16641010,22649384
k1,223:16096242,22649384:53246
(1,223:16694256,22378791:811190,313481,0
x1,223:17051337,22378791
x1,223:17440548,22378791
)
x1,223:18412937,22649384
g1,223:18594977,22649384
x1,223:19104703,22649384
g1,223:19286743,22649384
x1,223:19688606,22649384
g1,223:19835603,22649384
(1,223:19835603,22649384:4595947,950279,622600
(1,223:19835603,21725318:345886,26213,1546666
x1,223:20181489,21725318
)
g1,220:19984881,22649384
[1,221:19984881,22649384:4297391,931923,604243
(1,220:19984881,22245023:4297391,527562,226101
g1,220:19984881,22245023
(1,220:19984881,22245023:1995436,527562,226101
r1,220:19984881,22245023:0,753663,226101
g1,220:20181489,22245023
k1,220:20283093,22245023:101604
g1,220:20283094,22245023
$1,220:20283094,22245023
x1,220:21682106,22245023
$1,220:21682106,22245023
k1,220:21783709,22245023:101603
g1,220:21980317,22245023
)
g1,220:21980317,22245023
(1,220:21980317,22245023:2301955,527562,226101
g1,220:22176925,22245023
k1,220:22466718,22245023:289793
g1,220:22466719,22245023
$1,220:22466719,22245023
x1,220:22885954,22245023
x1,220:23795871,22245023
$1,220:23795871,22245023
k1,220:24085664,22245023:289793
g1,220:24282272,22245023
)
g1,220:24282272,22245023
)
(1,221:19984881,23027526:4297391,556402,226101
g1,221:19984881,23027526
(1,221:19984881,23027526:1995436,556402,226101
r1,221:19984881,23027526:0,753663,226101
g1,221:20181489,23027526
g1,221:20181489,23027526
g1,221:20181490,23027526
$1,221:20181490,23027526
x1,221:20600725,23027526
(1,221:20603151,22789701:273067,318577,89201
x1,221:20843450,22789701
)
x1,221:21783709,23027526
$1,221:21783709,23027526
g1,221:21783709,23027526
g1,221:21980317,23027526
)
g1,221:21980317,23027526
(1,221:21980317,23027526:2301955,556402,226101
g1,221:22176925,23027526
g1,221:22176925,23027526
g1,221:22176926,23027526
$1,221:22176926,23027526
x1,221:24085664,23027526
$1,221:24085664,23027526
g1,221:24085664,23027526
g1,221:24282272,23027526
)
g1,221:24282272,23027526
)
]
g1,221:24085664,22649384
(1,223:24085664,21725318:345886,26213,1546666
x1,223:24431550,21725318
)
)
)
(1,223:35810346,22649384:1165230,491520,163839
(1,223:35810346,22649384:1165230,491520,163839
)
)
)
(1,225:3552216,24454909:33423360,462029,135003
g1,224:4371416,24454909
g1,224:5245011,24454909
g1,224:6373541,24454909
g1,224:8505427,24454909
g1,224:11183884,24454909
g1,224:12277680,24454909
g1,224:13988825,24454909
g1,224:14753630,24454909
g1,224:16578808,24454909
g1,224:17325263,24454909
g1,224:19027888,24454909
g1,224:21653916,24454909
$1,224:21653916,24454909
x1,224:22028397,24454909
(1,224:22028397,24553212:218188,303558,0
x1,224:22213817,24553212
)
$1,224:22246585,24454909
g1,224:22464820,24454909
k1,225:36975576,24454909:13924864
g1,225:36975576,24454909
)
(1,230:3552216,26424920:33423360,917504,589823
(1,225:3552216,26424920:0,0,0
$1,225:3552216,26424920
(1,225:3552216,25671256:0,0,0
)
$1,225:3552216,26424920
)
[1,230:3552216,26424920:33423360,917504,589823
(1,230:3552216,26326616:33423360,1015808,688127
k1,229:3552216,26326616:0
(1,230:3552216,26326616:31008008,1015808,688127
(1,229:3552216,26326616:0,527562,226101
[1,229:3552216,26326616:0,527562,226101
(1,36:3552216,26326616:0,527562,226101
r1,229:3552216,26326616:0,753663,226101
)
]
)
k1,230:3552216,26326616:1250122
(1,230:4802338,26326616:29757886,1015808,688127
$1,230:4802338,26326616
(1,230:4802338,26326616:29757886,1015808,688127
[1,229:4802338,26326616:29757886,1015808,688127
[1,229:4802338,27014743:29757886,1703935,0
(1,229:4802338,25838370:29757886,527562,226101
g1,229:4802338,25838370
(1,229:4802338,25838370:0,527562,226101
g1,229:4802338,25838370
(1,229:4802338,25838370:0,527562,226101
[1,229:4802338,25838370:0,527562,226101
(1,36:4802338,25838370:0,527562,226101
r1,229:4802338,25838370:0,753663,226101
)
]
)
$1,229:4802338,25838370
h1,229:4802338,25838370:0,0,0
$1,229:4802338,25838370
)
g1,229:4802338,25838370
(1,229:4802338,25838370:29757886,527562,226101
$1,229:4802338,25838370
(1,229:4802338,25838370:29757886,491520,163840
h1,229:4802338,25838370:0,0,0
x1,229:6201350,25838370
g1,229:6383390,25838370
x1,229:6893116,25838370
g1,229:7075156,25838370
x1,229:7843519,25838370
(1,229:7843519,25936673:563204,295640,0
x1,229:8355144,25936673
)
x1,229:8963249,25838370
(1,229:8963249,25936673:294003,295640,0
x1,229:9224484,25936673
)
x1,229:9851415,25838370
(1,229:9851415,25936673:555238,295640,0
x1,229:10373885,25936673
)
g1,229:10552285,25838370
x1,229:11062011,25838370
g1,229:11207643,25838370
x1,229:11546943,25838370
(1,229:11546943,25936673:555238,295640,0
x1,229:12069413,25936673
)
x1,229:12357044,25838370
g1,229:12502676,25838370
x1,229:13012402,25838370
g1,229:13158034,25838370
x1,229:13532515,25838370
(1,229:13532515,25936673:294003,295640,0
x1,229:13793750,25936673
)
x1,229:14930407,25838370
(1,229:14930407,25936673:555238,295640,0
x1,229:15452877,25936673
)
g1,229:15631277,25838370
x1,229:16141003,25838370
g1,229:16286635,25838370
x1,229:16625935,25838370
(1,229:16625935,25936673:555238,295640,0
x1,229:17148405,25936673
)
g1,229:17326805,25838370
x1,229:17836531,25838370
g1,229:17982163,25838370
x1,229:18321463,25838370
(1,229:18321463,25936673:555238,295640,0
x1,229:18843933,25936673
)
g1,229:19022333,25838370
x1,229:19532059,25838370
g1,229:19677691,25838370
x1,229:20016991,25838370
(1,229:20016991,25936673:555238,295640,0
x1,229:20539461,25936673
)
x1,229:21009137,25838370
g1,229:21154769,25838370
x1,229:21664495,25838370
g1,229:21810127,25838370
x1,229:22173533,25838370
(1,229:22173533,25936673:294003,295640,0
x1,229:22434768,25936673
)
x1,229:23024062,25838370
(1,229:23024062,25936673:294003,295640,0
x1,229:23285297,25936673
)
x1,229:23912228,25838370
(1,229:23912228,25936673:555238,295640,0
x1,229:24434698,25936673
)
g1,229:24613098,25838370
x1,229:25122824,25838370
g1,229:25268456,25838370
x1,229:25607756,25838370
(1,229:25607756,25936673:555238,295640,0
x1,229:26130226,25936673
)
x1,229:26417857,25838370
g1,229:26563489,25838370
x1,229:27073215,25838370
g1,229:27218847,25838370
x1,229:27593328,25838370
(1,229:27593328,25936673:294003,295640,0
x1,229:27854563,25936673
)
x1,229:28481494,25838370
(1,229:28481494,25936673:555238,295640,0
x1,229:29003964,25936673
)
g1,229:29182364,25838370
x1,229:29692090,25838370
g1,229:29837722,25838370
x1,229:30177022,25838370
(1,229:30177022,25936673:555238,295640,0
x1,229:30699492,25936673
)
g1,229:30877892,25838370
x1,229:31387618,25838370
g1,229:31533250,25838370
x1,229:31872550,25838370
(1,229:31872550,25936673:555238,295640,0
x1,229:32395020,25936673
)
g1,229:32573420,25838370
x1,229:33083146,25838370
g1,229:33228778,25838370
x1,229:33568078,25838370
(1,229:33568078,25936673:555238,295640,0
x1,229:34090548,25936673
)
x1,229:34560224,25838370
)
$1,229:34560224,25838370
g1,229:34560224,25838370
)
g1,229:34560224,25838370
)
(1,229:4802338,26788642:29757886,527562,226101
g1,229:4802338,26788642
(1,229:4802338,26788642:0,527562,226101
g1,229:4802338,26788642
(1,229:4802338,26788642:0,527562,226101
[1,229:4802338,26788642:0,527562,226101
(1,36:4802338,26788642:0,527562,226101
r1,229:4802338,26788642:0,753663,226101
)
]
)
$1,229:4802338,26788642
h1,229:4802338,26788642:0,0,0
$1,229:4802338,26788642
)
g1,229:4802338,26788642
(1,229:4802338,26788642:29757886,527562,226101
$1,229:4802338,26788642
(1,229:4802338,26788642:10490676,491520,163840
h1,229:4802338,26788642:0,0,0
g1,229:4947970,26788642
x1,229:5457696,26788642
g1,229:5603328,26788642
x1,229:5977809,26788642
(1,229:5977809,26886945:294003,295640,0
x1,229:6239044,26886945
)
x1,229:7399807,26788642
(1,229:7399807,26886945:294003,295640,0
x1,229:7661042,26886945
)
g1,229:7839442,26788642
x1,229:8349168,26788642
g1,229:8494800,26788642
x1,229:9185887,26788642
(1,229:9185887,26886945:294003,295640,0
x1,229:9447122,26886945
)
g1,229:9625522,26788642
x1,229:10135248,26788642
g1,229:10280880,26788642
x1,229:10971967,26788642
(1,229:10971967,26886945:294003,295640,0
x1,229:11233202,26886945
)
g1,229:11411602,26788642
x1,229:11921328,26788642
g1,229:12066960,26788642
x1,229:12566311,26788642
x1,229:12830640,26788642
g1,229:12976272,26788642
x1,229:13485998,26788642
g1,229:13631630,26788642
x1,229:14006111,26788642
(1,229:14006111,26886945:294003,295640,0
x1,229:14267346,26886945
)
x1,229:15239768,26788642
)
$1,229:15293014,26788642
k1,229:34560224,26788642:19267210
)
g1,229:34560224,26788642
)
]
]
)
$1,230:34560224,26326616
)
g1,230:34560224,26326616
)
k1,230:36975576,26326616:2415352
(1,230:36975576,26326616:0,1015808,688127
(1,230:36975576,26326616:0,527562,226101
k1,230:35810346,26326616:-1165230
(1,230:35810346,26326616:1165230,527562,226101
(1,229:35810346,26326616:0,527562,226101
[1,229:35810346,26326616:0,527562,226101
(1,36:35810346,26326616:0,527562,226101
r1,230:35810346,26326616:0,753663,226101
)
]
)
(1,230:35810346,26326616:1165230,491520,163839
)
)
)
)
k1,230:36975576,26326616:0
)
]
)
(1,232:3552216,28190459:33423360,454820,7208
k1,232:36975576,28190459:32366920
g1,232:36975576,28190459
)
(1,236:3552216,29796091:33423360,448923,121242
(1,232:3552216,29796091:0,0,0
$1,232:3552216,29796091
(1,232:3552216,29042427:0,0,0
)
$1,232:3552216,29796091
)
[1,236:3552216,29796091:33423360,448923,121242
(1,236:3552216,29691232:33423360,540672,226101
k1,235:3552216,29691232:0
(1,236:3552216,29691232:24851154,540672,226101
(1,235:3552216,29691232:0,527562,226101
[1,235:3552216,29691232:0,527562,226101
(1,36:3552216,29691232:0,527562,226101
r1,235:3552216,29691232:0,753663,226101
)
]
)
k1,236:3552216,29691232:8572206
(1,236:12124422,29691232:16278948,540672,212991
$1,236:12124422,29691232
(1,236:12124422,29691232:16278948,540672,212991
[1,235:12124422,29691232:16278948,540672,212991
[1,235:12124422,29678122:16278948,527562,226101
(1,235:12124422,29678122:16278948,527562,226101
g1,235:12124422,29678122
(1,235:12124422,29678122:0,527562,226101
g1,235:12124422,29678122
(1,235:12124422,29678122:0,527562,226101
[1,235:12124422,29678122:0,527562,226101
(1,36:12124422,29678122:0,527562,226101
r1,235:12124422,29678122:0,753663,226101
)
]
)
$1,235:12124422,29678122
h1,235:12124422,29678122:0,0,0
$1,235:12124422,29678122
)
g1,235:12124422,29678122
(1,235:12124422,29678122:16278948,527562,226101
$1,235:12124422,29678122
(1,235:12124422,29678122:16278948,491520,163840
h1,235:12124422,29678122:0,0,0
x1,235:12543657,29678122
x1,235:13453574,29678122
g1,235:13635614,29678122
x1,235:14145340,29678122
g1,235:14327380,29678122
x1,235:14690786,29678122
(1,235:14690786,29776425:294003,295640,0
x1,235:14952021,29776425
)
x1,235:15541315,29678122
(1,235:15541315,29776425:294003,295640,0
x1,235:15802550,29776425
)
x1,235:16429481,29678122
[1,235:16429481,29840138:555238,646056,0
(1,235:16465889,29407529:301284,213447,0
x1,235:16734405,29407529
)
(1,235:16429481,29840138:555238,295640,0
x1,235:16951951,29840138
)
]
g1,235:17130351,29678122
x1,235:17640077,29678122
g1,235:17785709,29678122
x1,235:18125009,29678122
[1,235:18125009,29840138:555238,646056,0
(1,235:18161417,29407529:301284,213447,0
x1,235:18429933,29407529
)
(1,235:18125009,29840138:555238,295640,0
x1,235:18647479,29840138
)
]
x1,235:18935110,29678122
g1,235:19080742,29678122
x1,235:19590468,29678122
g1,235:19736100,29678122
x1,235:20110581,29678122
(1,235:20110581,29776425:294003,295640,0
x1,235:20371816,29776425
)
x1,235:20743884,29678122
[1,235:20743884,29840138:555238,646056,0
(1,235:20780292,29407529:301284,213447,0
x1,235:21048808,29407529
)
(1,235:20743884,29840138:555238,295640,0
x1,235:21266354,29840138
)
]
x1,235:21481167,29678122
g1,235:21626799,29678122
x1,235:22136525,29678122
g1,235:22282157,29678122
x1,235:22645563,29678122
(1,235:22645563,29776425:294003,295640,0
x1,235:22906798,29776425
)
x1,235:23314047,29678122
(1,235:23314047,29776425:294003,295640,0
x1,235:23575282,29776425
)
x1,235:24202213,29678122
[1,235:24202213,29840138:555238,646056,0
(1,235:24238621,29407529:301284,213447,0
x1,235:24507137,29407529
)
(1,235:24202213,29840138:555238,295640,0
x1,235:24724683,29840138
)
]
g1,235:24903083,29678122
x1,235:25412809,29678122
g1,235:25558441,29678122
x1,235:25897741,29678122
[1,235:25897741,29840138:555238,646056,0
(1,235:25934149,29407529:301284,213447,0
x1,235:26202665,29407529
)
(1,235:25897741,29840138:555238,295640,0
x1,235:26420211,29840138
)
]
g1,235:26598611,29678122
x1,235:27108337,29678122
g1,235:27253969,29678122
x1,235:27593269,29678122
[1,235:27593269,29840138:555238,646056,0
(1,235:27629677,29407529:301284,213447,0
x1,235:27898193,29407529
)
(1,235:27593269,29840138:555238,295640,0
x1,235:28115739,29840138
)
]
x1,235:28403370,29678122
)
$1,235:28403370,29678122
g1,235:28403370,29678122
)
g1,235:28403370,29678122
)
]
]
)
$1,236:28403370,29691232
)
g1,236:28403370,29691232
)
k1,236:36975576,29691232:8572206
(1,236:36975576,29691232:0,540672,226101
(1,236:36975576,29691232:0,527562,226101
k1,236:35810346,29691232:-1165230
(1,236:35810346,29691232:1165230,527562,226101
(1,235:35810346,29691232:0,527562,226101
[1,235:35810346,29691232:0,527562,226101
(1,36:35810346,29691232:0,527562,226101
r1,236:35810346,29691232:0,753663,226101
)
]
)
(1,236:35810346,29691232:1165230,491520,163839
)
)
)
)
k1,236:36975576,29691232:0
)
]
)
(1,239:3552216,31875293:33423360,603348,187504
h1,238:3552216,31875293:655360,0,0
g1,238:5554341,31875293
g1,238:7885457,31875293
g1,238:11654433,31875293
$1,238:11909368,31875293
[1,238:11909368,31875293:856393,603348,187504
(1,238:12098242,31709633:0,437688,0
x1,238:12425923,31709633
)
(1,238:11909368,31875293:856393,447828,187504
x1,238:12462831,31875293
(1,238:12462831,31973596:302930,197518,89201
x1,238:12732993,31973596
)
)
]
$1,238:12765761,31875293
g1,238:13421121,31875293
g1,238:15136198,31875293
$1,238:15136198,31875293
x1,238:15546251,31875293
(1,238:15546251,31973596:345975,318577,0
x1,238:15859458,31973596
)
g1,238:16074266,31875293
x1,238:16583992,31875293
g1,238:16766032,31875293
x1,238:17396061,31875293
(1,238:17396061,31973596:762858,318577,89201
x1,238:18126151,31973596
)
x1,238:18340964,31875293
g1,238:18450188,31875293
x1,238:18825354,31875293
(1,238:18825354,31973596:762858,318577,89201
x1,238:19555444,31973596
)
x1,238:19770257,31875293
g1,238:19879481,31875293
x1,238:20254647,31875293
(1,238:20254647,31973596:762858,318577,89201
x1,238:20984737,31973596
)
x1,238:21199550,31875293
g1,238:21308774,31875293
x1,238:21683940,31875293
(1,238:21683940,31973596:762858,318577,89201
x1,238:22414030,31973596
)
x1,238:22701661,31875293
(1,238:22701661,31637468:412854,313481,0
x1,238:23011205,31637468
)
$1,238:23114515,31875293
g1,238:23332750,31875293
g1,238:24136877,31875293
g1,238:25265407,31875293
g1,238:27056506,31875293
g1,238:28257781,31875293
g1,238:29149726,31875293
g1,238:31445452,31875293
k1,239:36975576,31875293:4944232
g1,239:36975576,31875293
)
(1,247:11211398,34454859:25764178,1671166,1343486
(1,247:11211398,34454859:18104996,1671166,1343486
(1,239:11211398,34454859:0,0,0
$1,239:11211398,34454859
(1,239:11211398,33701195:0,0,0
)
$1,239:11211398,34454859
)
[1,247:11211398,34454859:856393,603348,187504
(1,247:11400272,34289199:0,437688,0
x1,247:11727953,34289199
)
(1,247:11211398,34454859:856393,447828,187504
x1,247:11764861,34454859
(1,247:11764861,34553162:302930,197518,89201
x1,247:12035023,34553162
)
)
]
x1,247:12975282,34454859
g1,247:13157322,34454859
x1,247:13667048,34454859
g1,247:13849088,34454859
x1,247:14405689,34454859
[1,247:14405689,34616875:348845,630127,0
(1,247:14452565,34184266:301969,197518,0
x1,247:14702955,34184266
)
(1,247:14405689,34616875:294003,295640,0
x1,247:14666924,34616875
)
]
g1,247:14863758,34454859
(1,247:14863758,34454859:14452636,1671166,1343486
[1,247:14863758,32940963:436908,26213,2726325
(1,247:14863758,32940963:436908,26213,1153446
x1,247:15300666,32940963
)
(1,247:14863758,34094409:436908,0,393220
x1,247:15300666,34094409
)
(1,247:14863758,34513842:436908,26213,1153446
x1,247:15300666,34513842
)
]
g1,241:15104058,34454859
[1,246:15104058,34454859:13972036,1671166,1343486
(1,242:15104058,33311255:13972036,527562,226101
g1,242:15104058,33311255
(1,242:15104058,33311255:3493009,527562,226101
r1,242:15104058,33311255:0,753663,226101
g1,242:15300666,33311255
k1,242:16686722,33311255:1386056
g1,242:16686723,33311255
$1,242:16686723,33311255
x1,242:17014404,33311255
$1,242:17014404,33311255
k1,242:18400459,33311255:1386055
g1,242:18597067,33311255
)
g1,242:18597067,33311255
(1,242:18597067,33311255:3493009,527562,226101
g1,242:18793675,33311255
k1,242:19641439,33311255:847764
g1,242:19641440,33311255
$1,242:19641440,33311255
x1,242:20490466,33311255
[1,242:20490466,33473922:555238,613939,0
(1,242:20526874,33073430:301284,213447,0
x1,242:20795390,33073430
)
(1,242:20490466,33473922:555238,295640,0
x1,242:21012936,33473922
)
]
$1,242:21045704,33311255
k1,242:21893468,33311255:847764
g1,242:22090076,33311255
)
g1,242:22090076,33311255
(1,242:22090076,33311255:3493009,527562,226101
g1,242:22286684,33311255
k1,242:23672740,33311255:1386056
g1,242:23672741,33311255
$1,242:23672741,33311255
x1,242:24000422,33311255
$1,242:24000422,33311255
k1,242:25386477,33311255:1386055
g1,242:25583085,33311255
)
g1,242:25583085,33311255
(1,242:25583085,33311255:3493009,527562,226101
g1,242:25779693,33311255
g1,242:25779693,33311255
g1,242:25779694,33311255
$1,242:25779694,33311255
x1,242:26628720,33311255
[1,242:26628720,33473922:555238,613939,0
(1,242:26665128,33073430:301284,213447,0
x1,242:26933644,33073430
)
(1,242:26628720,33473922:555238,295640,0
x1,242:27151190,33473922
)
]
g1,242:27329590,33311255
x1,242:27839316,33311255
g1,242:27984948,33311255
x1,242:28324248,33311255
[1,242:28324248,33473922:555238,613939,0
(1,242:28360656,33073430:301284,213447,0
x1,242:28629172,33073430
)
(1,242:28324248,33473922:555238,295640,0
x1,242:28846718,33473922
)
]
$1,242:28879486,33311255
g1,242:28879486,33311255
g1,242:29076094,33311255
)
g1,242:29076094,33311255
)
(1,243:15104058,34064918:13972036,527562,226101
g1,243:15104058,34064918
(1,243:15104058,34064918:3493009,527562,226101
r1,243:15104058,34064918:0,753663,226101
g1,243:15300666,34064918
k1,243:16148430,34064918:847764
g1,243:16148431,34064918
$1,243:16148431,34064918
x1,243:16997457,34064918
(1,243:16997457,34163221:555238,295640,0
x1,243:17519927,34163221
)
$1,243:17552695,34064918
k1,243:18400459,34064918:847764
g1,243:18597067,34064918
)
g1,243:18597067,34064918
(1,243:18597067,34064918:3493009,527562,226101
g1,243:18793675,34064918
k1,243:20179731,34064918:1386056
g1,243:20179732,34064918
$1,243:20179732,34064918
x1,243:20507413,34064918
$1,243:20507413,34064918
k1,243:21893468,34064918:1386055
g1,243:22090076,34064918
)
g1,243:22090076,34064918
(1,243:22090076,34064918:3493009,527562,226101
g1,243:22286684,34064918
g1,243:22286684,34064918
g1,243:22286685,34064918
$1,243:22286685,34064918
x1,243:23135711,34064918
(1,243:23135711,34163221:555238,295640,0
x1,243:23658181,34163221
)
g1,243:23836581,34064918
x1,243:24346307,34064918
g1,243:24491939,34064918
x1,243:24831239,34064918
(1,243:24831239,34163221:555238,295640,0
x1,243:25353709,34163221
)
$1,243:25386477,34064918
g1,243:25386477,34064918
g1,243:25583085,34064918
)
g1,243:25583085,34064918
(1,243:25583085,34064918:3493009,527562,226101
g1,243:25779693,34064918
k1,243:27165749,34064918:1386056
g1,243:27165750,34064918
$1,243:27165750,34064918
x1,243:27493431,34064918
$1,243:27493431,34064918
k1,243:28879486,34064918:1386055
g1,243:29076094,34064918
)
g1,243:29076094,34064918
)
(1,244:15104058,34818581:13972036,527562,226101
g1,244:15104058,34818581
(1,244:15104058,34818581:3493009,527562,226101
r1,244:15104058,34818581:0,753663,226101
g1,244:15300666,34818581
k1,244:16686722,34818581:1386056
g1,244:16686723,34818581
$1,244:16686723,34818581
x1,244:17014404,34818581
$1,244:17014404,34818581
k1,244:18400459,34818581:1386055
g1,244:18597067,34818581
)
g1,244:18597067,34818581
(1,244:18597067,34818581:3493009,527562,226101
g1,244:18793675,34818581
g1,244:18793675,34818581
g1,244:18793676,34818581
$1,244:18793676,34818581
x1,244:19642702,34818581
[1,244:19642702,34981248:555238,613939,0
(1,244:19679110,34580756:301284,213447,0
x1,244:19947626,34580756
)
(1,244:19642702,34981248:555238,295640,0
x1,244:20165172,34981248
)
]
g1,244:20343572,34818581
x1,244:20853298,34818581
g1,244:20998930,34818581
x1,244:21338230,34818581
[1,244:21338230,34981248:555238,613939,0
(1,244:21374638,34580756:301284,213447,0
x1,244:21643154,34580756
)
(1,244:21338230,34981248:555238,295640,0
x1,244:21860700,34981248
)
]
$1,244:21893468,34818581
g1,244:21893468,34818581
g1,244:22090076,34818581
)
g1,244:22090076,34818581
(1,244:22090076,34818581:3493009,527562,226101
g1,244:22286684,34818581
k1,244:23672740,34818581:1386056
g1,244:23672741,34818581
$1,244:23672741,34818581
x1,244:24000422,34818581
$1,244:24000422,34818581
k1,244:25386477,34818581:1386055
g1,244:25583085,34818581
)
g1,244:25583085,34818581
(1,244:25583085,34818581:3493009,527562,226101
g1,244:25779693,34818581
k1,244:26627457,34818581:847764
g1,244:26627458,34818581
$1,244:26627458,34818581
x1,244:27476484,34818581
[1,244:27476484,34981248:555238,613939,0
(1,244:27512892,34580756:301284,213447,0
x1,244:27781408,34580756
)
(1,244:27476484,34981248:555238,295640,0
x1,244:27998954,34981248
)
]
$1,244:28031722,34818581
k1,244:28879486,34818581:847764
g1,244:29076094,34818581
)
g1,244:29076094,34818581
)
(1,246:15104058,35572244:13972036,527562,226101
g1,245:15104058,35572244
(1,245:15104058,35572244:3493009,527562,226101
r1,245:15104058,35572244:0,753663,226101
g1,245:15300666,35572244
g1,245:15300666,35572244
g1,245:15300667,35572244
$1,245:15300667,35572244
x1,245:16149693,35572244
(1,245:16149693,35670547:555238,295640,0
x1,245:16672163,35670547
)
g1,245:16850563,35572244
x1,245:17360289,35572244
g1,245:17505921,35572244
x1,245:17845221,35572244
(1,245:17845221,35670547:555238,295640,0
x1,245:18367691,35670547
)
$1,245:18400459,35572244
g1,245:18400459,35572244
g1,245:18597067,35572244
)
g1,245:18597067,35572244
(1,245:18597067,35572244:3493009,527562,226101
g1,245:18793675,35572244
k1,245:20179731,35572244:1386056
g1,245:20179732,35572244
$1,245:20179732,35572244
x1,245:20507413,35572244
$1,245:20507413,35572244
k1,245:21893468,35572244:1386055
g1,245:22090076,35572244
)
g1,245:22090076,35572244
(1,245:22090076,35572244:3493009,527562,226101
g1,245:22286684,35572244
k1,245:23134448,35572244:847764
g1,245:23134449,35572244
$1,245:23134449,35572244
x1,245:23983475,35572244
(1,245:23983475,35670547:555238,295640,0
x1,245:24505945,35670547
)
$1,245:24538713,35572244
k1,245:25386477,35572244:847764
g1,245:25583085,35572244
)
g1,245:25583085,35572244
(1,246:25583085,35572244:3493009,527562,226101
g1,245:25779693,35572244
k1,245:27165749,35572244:1386056
g1,245:27165750,35572244
$1,246:27165750,35572244
x1,246:27493431,35572244
$1,246:27493431,35572244
k1,246:28879486,35572244:1386055
g1,246:29076094,35572244
)
g1,246:29076094,35572244
)
]
g1,246:28879486,34454859
[1,247:28879486,32940963:436908,26213,2726325
(1,247:28879486,32940963:436908,26213,1153446
x1,247:29316394,32940963
)
(1,247:28879486,34094409:436908,0,393220
x1,247:29316394,34094409
)
(1,247:28879486,34513842:436908,26213,1153446
x1,247:29316394,34513842
)
]
)
)
(1,247:35810346,34454859:1165230,491520,163839
(1,247:35810346,34454859:1165230,491520,163839
)
)
)
(1,250:3552216,37792767:33423360,603348,187504
h1,249:3552216,37792767:655360,0,0
g1,249:6438422,37792767
g1,249:7566952,37792767
g1,249:9305622,37792767
g1,249:10872588,37792767
$1,249:11127523,37792767
[1,249:11127523,37792767:1321444,603348,187504
(1,249:11316397,37627107:0,437688,0
x1,249:11644078,37627107
)
(1,249:11127523,37792767:1321444,447828,187504
x1,249:11680986,37792767
(1,249:11680986,37891070:767981,197518,89201
x1,249:12416199,37891070
)
)
]
$1,249:12448967,37792767
g1,249:12922137,37792767
g1,249:13686942,37792767
g1,249:14952442,37792767
g1,249:15826037,37792767
k1,250:36975576,37792767:20709137
g1,250:36975576,37792767
)
(1,262:12791565,41914617:24184011,3213450,2885770
(1,262:12791565,41914617:14944662,3213450,2885770
(1,250:12791565,41914617:0,0,0
$1,250:12791565,41914617
(1,250:12791565,41160953:0,0,0
)
$1,250:12791565,41914617
)
[1,262:12791565,41914617:1321444,603348,187504
(1,262:12980439,41748957:0,437688,0
x1,262:13308120,41748957
)
(1,262:12791565,41914617:1321444,447828,187504
x1,262:13345028,41914617
(1,262:13345028,42012920:767981,197518,89201
x1,262:14080241,42012920
)
)
]
x1,262:15020500,41914617
g1,262:15202540,41914617
x1,262:15712266,41914617
g1,262:15894306,41914617
x1,262:16271897,41914617
(1,262:16271897,41914617:1470738,1050652,449545
(1,262:16271897,41914617:1470738,1050652,449545
h1,262:16271897,41914617:78643,0,0
[1,262:16350540,41914617:1313452,1050652,449545
(1,262:16350540,41471261:1313452,607296,74276
(1,262:16350540,40916391:546135,26213,629146
x1,262:16896675,40916391
)
[1,262:16896675,41471261:767317,607296,0
(1,262:16896675,41471261:767317,447828,0
x1,262:17626219,41471261
)
]
)
(1,262:16350540,42364161:1313452,422343,0
k1,262:16843426,42364161:492886
x1,262:17171107,42364161
k1,262:17663992,42364161:492885
)
]
h1,262:17663992,41914617:78643,0,0
)
)
g1,262:17851859,41914617
(1,262:17851859,41914617:9884368,3213450,2885770
[1,262:17851859,38827841:436908,26213,5872085
(1,262:17851859,38827841:436908,26213,1153446
x1,262:18288767,38827841
)
(1,262:17851859,39981287:436908,0,393220
x1,262:18288767,39981287
)
(1,262:17851859,40374507:436908,0,393220
x1,262:18288767,40374507
)
(1,262:17851859,40767727:436908,0,393220
x1,262:18288767,40767727
)
(1,262:17851859,41160947:436908,0,393220
x1,262:18288767,41160947
)
(1,262:17851859,41554167:436908,0,393220
x1,262:18288767,41554167
)
(1,262:17851859,41947387:436908,0,393220
x1,262:18288767,41947387
)
(1,262:17851859,42340607:436908,0,393220
x1,262:18288767,42340607
)
(1,262:17851859,42733827:436908,0,393220
x1,262:18288767,42733827
)
(1,262:17851859,43127047:436908,0,393220
x1,262:18288767,43127047
)
(1,262:17851859,43546480:436908,26213,1153446
x1,262:18288767,43546480
)
]
g1,252:18092159,41914617
[1,261:18092159,41914617:9403768,3213450,2885770
(1,253:18092159,39246208:9403768,545041,226101
g1,253:18092159,39246208
(1,253:18092159,39246208:2350942,545041,226101
r1,253:18092159,39246208:0,753663,226101
g1,253:18288767,39246208
k1,253:19103789,39246208:815022
g1,253:19103790,39246208
$1,253:19103790,39246208
x1,253:19431471,39246208
$1,253:19431471,39246208
k1,253:20246493,39246208:815022
g1,253:20443101,39246208
)
g1,253:20443101,39246208
(1,253:20443101,39246208:2350942,545041,226101
g1,253:20639709,39246208
k1,253:20894572,39246208:254863
g1,253:20894573,39246208
$1,253:20894573,39246208
x1,253:21787334,39246208
[1,253:21787334,39408875:555238,613939,0
(1,253:21823742,39008383:301284,213447,0
x1,253:22092258,39008383
)
(1,253:21787334,39408875:555238,295640,0
x1,253:22309804,39408875
)
]
$1,253:22342572,39246208
k1,253:22597435,39246208:254863
g1,253:22794043,39246208
)
g1,253:22794043,39246208
(1,253:22794043,39246208:2350942,545041,226101
g1,253:22990651,39246208
k1,253:23805673,39246208:815022
g1,253:23805674,39246208
$1,253:23805674,39246208
x1,253:24133355,39246208
$1,253:24133355,39246208
k1,253:24948377,39246208:815022
g1,253:25144985,39246208
)
g1,253:25144985,39246208
(1,253:25144985,39246208:2350942,545041,226101
g1,253:25341593,39246208
k1,253:25618627,39246208:277034
g1,253:25618628,39246208
$1,253:25618628,39246208
x1,253:26128354,39246208
[1,253:26128354,39246208:893931,545041,185604
(1,253:26186667,39073265:0,372098,0
x1,253:26514348,39073265
)
(1,253:26128354,39246208:893931,455111,185604
x1,253:26415075,39246208
[1,253:26415075,39431812:607210,636876,0
(1,253:26463430,39008383:301284,213447,0
x1,253:26731946,39008383
)
(1,253:26415075,39431812:607210,318577,0
x1,253:26989517,39431812
)
]
)
]
$1,253:27022285,39246208
k1,253:27299319,39246208:277034
g1,253:27495927,39246208
)
g1,253:27495927,39246208
)
(1,254:18092159,40017350:9403768,545041,226101
g1,254:18092159,40017350
(1,254:18092159,40017350:2350942,545041,226101
r1,254:18092159,40017350:0,753663,226101
g1,254:18288767,40017350
g1,254:18288767,40017350
g1,254:18288768,40017350
$1,254:18288768,40017350
x1,254:19691255,40017350
(1,254:19691255,40115653:555238,295640,0
x1,254:20213725,40115653
)
$1,254:20246493,40017350
g1,254:20246493,40017350
g1,254:20443101,40017350
)
g1,254:20443101,40017350
(1,254:20443101,40017350:2350942,545041,226101
g1,254:20639709,40017350
k1,254:21454731,40017350:815022
g1,254:21454732,40017350
$1,254:21454732,40017350
x1,254:21782413,40017350
$1,254:21782413,40017350
k1,254:22597435,40017350:815022
g1,254:22794043,40017350
)
g1,254:22794043,40017350
(1,254:22794043,40017350:2350942,545041,226101
g1,254:22990651,40017350
k1,254:23267685,40017350:277034
g1,254:23267686,40017350
$1,254:23267686,40017350
x1,254:23777412,40017350
[1,254:23777412,40017350:893931,545041,127431
(1,254:23835725,39844407:0,372098,0
x1,254:24163406,39844407
)
(1,254:23777412,40017350:893931,455111,127431
x1,254:24064133,40017350
(1,254:24064133,40115653:607210,318577,0
x1,254:24638575,40115653
)
)
]
$1,254:24671343,40017350
k1,254:24948377,40017350:277034
g1,254:25144985,40017350
)
g1,254:25144985,40017350
(1,254:25144985,40017350:2350942,545041,226101
g1,254:25341593,40017350
k1,254:26156615,40017350:815022
g1,254:26156616,40017350
$1,254:26156616,40017350
x1,254:26484297,40017350
$1,254:26484297,40017350
k1,254:27299319,40017350:815022
g1,254:27495927,40017350
)
g1,254:27495927,40017350
)
(1,255:18092159,40771013:9403768,527562,226101
g1,255:18092159,40771013
(1,255:18092159,40771013:2350942,527562,226101
r1,255:18092159,40771013:0,753663,226101
g1,255:18288767,40771013
k1,255:19103789,40771013:815022
g1,255:19103790,40771013
$1,255:19103790,40771013
x1,255:19431471,40771013
$1,255:19431471,40771013
k1,255:20246493,40771013:815022
g1,255:20443101,40771013
)
g1,255:20443101,40771013
(1,255:20443101,40771013:2350942,527562,226101
g1,255:20639709,40771013
k1,255:21171606,40771013:531897
g1,255:21171607,40771013
$1,255:21171607,40771013
x1,255:21458328,40771013
[1,255:21458328,40956617:607210,636876,0
(1,255:21506683,40533188:301284,213447,0
x1,255:21775199,40533188
)
(1,255:21458328,40956617:607210,318577,0
x1,255:22032770,40956617
)
]
$1,255:22065538,40771013
k1,255:22597435,40771013:531897
g1,255:22794043,40771013
)
g1,255:22794043,40771013
(1,255:22794043,40771013:2350942,527562,226101
g1,255:22990651,40771013
k1,255:23805673,40771013:815022
g1,255:23805674,40771013
$1,255:23805674,40771013
x1,255:24133355,40771013
$1,255:24133355,40771013
k1,255:24948377,40771013:815022
g1,255:25144985,40771013
)
g1,255:25144985,40771013
(1,255:25144985,40771013:2350942,527562,226101
g1,255:25341593,40771013
k1,255:25596456,40771013:254863
g1,255:25596457,40771013
$1,255:25596457,40771013
x1,255:26489218,40771013
[1,255:26489218,40933680:555238,613939,0
(1,255:26525626,40533188:301284,213447,0
x1,255:26794142,40533188
)
(1,255:26489218,40933680:555238,295640,0
x1,255:27011688,40933680
)
]
$1,255:27044456,40771013
k1,255:27299319,40771013:254863
g1,255:27495927,40771013
)
g1,255:27495927,40771013
)
(1,256:18092159,41524676:9403768,527562,226101
g1,256:18092159,41524676
(1,256:18092159,41524676:2350942,527562,226101
r1,256:18092159,41524676:0,753663,226101
g1,256:18288767,41524676
k1,256:18820664,41524676:531897
g1,256:18820665,41524676
$1,256:18820665,41524676
x1,256:19107386,41524676
(1,256:19107386,41622979:607210,318577,0
x1,256:19681828,41622979
)
$1,256:19714596,41524676
k1,256:20246493,41524676:531897
g1,256:20443101,41524676
)
g1,256:20443101,41524676
(1,256:20443101,41524676:2350942,527562,226101
g1,256:20639709,41524676
k1,256:21454731,41524676:815022
g1,256:21454732,41524676
$1,256:21454732,41524676
x1,256:21782413,41524676
$1,256:21782413,41524676
k1,256:22597435,41524676:815022
g1,256:22794043,41524676
)
g1,256:22794043,41524676
(1,256:22794043,41524676:2350942,527562,226101
g1,256:22990651,41524676
g1,256:22990651,41524676
g1,256:22990652,41524676
$1,256:22990652,41524676
x1,256:24393139,41524676
(1,256:24393139,41622979:555238,295640,0
x1,256:24915609,41622979
)
$1,256:24948377,41524676
g1,256:24948377,41524676
g1,256:25144985,41524676
)
g1,256:25144985,41524676
(1,256:25144985,41524676:2350942,527562,226101
g1,256:25341593,41524676
k1,256:26156615,41524676:815022
g1,256:26156616,41524676
$1,256:26156616,41524676
x1,256:26484297,41524676
$1,256:26484297,41524676
k1,256:27299319,41524676:815022
g1,256:27495927,41524676
)
g1,256:27495927,41524676
)
(1,257:18092159,42278339:9403768,527562,226101
g1,257:18092159,42278339
(1,257:18092159,42278339:2350942,527562,226101
r1,257:18092159,42278339:0,753663,226101
g1,257:18288767,42278339
k1,257:19103789,42278339:815022
g1,257:19103790,42278339
$1,257:19103790,42278339
x1,257:19431471,42278339
$1,257:19431471,42278339
k1,257:20246493,42278339:815022
g1,257:20443101,42278339
)
g1,257:20443101,42278339
(1,257:20443101,42278339:2350942,527562,226101
g1,257:20639709,42278339
g1,257:20639709,42278339
g1,257:20639710,42278339
$1,257:20639710,42278339
x1,257:22042197,42278339
[1,257:22042197,42441006:555238,613939,0
(1,257:22078605,42040514:301284,213447,0
x1,257:22347121,42040514
)
(1,257:22042197,42441006:555238,295640,0
x1,257:22564667,42441006
)
]
$1,257:22597435,42278339
g1,257:22597435,42278339
g1,257:22794043,42278339
)
g1,257:22794043,42278339
(1,257:22794043,42278339:2350942,527562,226101
g1,257:22990651,42278339
k1,257:23805673,42278339:815022
g1,257:23805674,42278339
$1,257:23805674,42278339
x1,257:24133355,42278339
$1,257:24133355,42278339
k1,257:24948377,42278339:815022
g1,257:25144985,42278339
)
g1,257:25144985,42278339
(1,257:25144985,42278339:2350942,527562,226101
g1,257:25341593,42278339
k1,257:25618627,42278339:277034
g1,257:25618628,42278339
$1,257:25618628,42278339
x1,257:26415075,42278339
[1,257:26415075,42463943:607210,636876,0
(1,257:26463430,42040514:301284,213447,0
x1,257:26731946,42040514
)
(1,257:26415075,42463943:607210,318577,0
x1,257:26989517,42463943
)
]
$1,257:27022285,42278339
k1,257:27299319,42278339:277034
g1,257:27495927,42278339
)
g1,257:27495927,42278339
)
(1,258:18092159,43032002:9403768,527562,226101
g1,258:18092159,43032002
(1,258:18092159,43032002:2350942,527562,226101
r1,258:18092159,43032002:0,753663,226101
g1,258:18288767,43032002
k1,258:18543630,43032002:254863
g1,258:18543631,43032002
$1,258:18543631,43032002
x1,258:19436392,43032002
(1,258:19436392,43130305:555238,295640,0
x1,258:19958862,43130305
)
$1,258:19991630,43032002
k1,258:20246493,43032002:254863
g1,258:20443101,43032002
)
g1,258:20443101,43032002
(1,258:20443101,43032002:2350942,527562,226101
g1,258:20639709,43032002
k1,258:21454731,43032002:815022
g1,258:21454732,43032002
$1,258:21454732,43032002
x1,258:21782413,43032002
$1,258:21782413,43032002
k1,258:22597435,43032002:815022
g1,258:22794043,43032002
)
g1,258:22794043,43032002
(1,258:22794043,43032002:2350942,527562,226101
g1,258:22990651,43032002
k1,258:23267685,43032002:277034
g1,258:23267686,43032002
$1,258:23267686,43032002
x1,258:24064133,43032002
(1,258:24064133,43130305:607210,318577,0
x1,258:24638575,43130305
)
$1,258:24671343,43032002
k1,258:24948377,43032002:277034
g1,258:25144985,43032002
)
g1,258:25144985,43032002
(1,258:25144985,43032002:2350942,527562,226101
g1,258:25341593,43032002
k1,258:26156615,43032002:815022
g1,258:26156616,43032002
$1,258:26156616,43032002
x1,258:26484297,43032002
$1,258:26484297,43032002
k1,258:27299319,43032002:815022
g1,258:27495927,43032002
)
g1,258:27495927,43032002
)
(1,259:18092159,43803144:9403768,545041,226101
g1,259:18092159,43803144
(1,259:18092159,43803144:2350942,545041,226101
r1,259:18092159,43803144:0,753663,226101
g1,259:18288767,43803144
k1,259:19103789,43803144:815022
g1,259:19103790,43803144
$1,259:19103790,43803144
x1,259:19431471,43803144
$1,259:19431471,43803144
k1,259:20246493,43803144:815022
g1,259:20443101,43803144
)
g1,259:20443101,43803144
(1,259:20443101,43803144:2350942,545041,226101
g1,259:20639709,43803144
k1,259:21171606,43803144:531897
g1,259:21171607,43803144
$1,259:21171607,43803144
[1,259:21171607,43803144:893931,545041,185604
(1,259:21229920,43630201:0,372098,0
x1,259:21557601,43630201
)
(1,259:21171607,43803144:893931,455111,185604
x1,259:21458328,43803144
[1,259:21458328,43988748:607210,636876,0
(1,259:21506683,43565319:301284,213447,0
x1,259:21775199,43565319
)
(1,259:21458328,43988748:607210,318577,0
x1,259:22032770,43988748
)
]
)
]
$1,259:22065538,43803144
k1,259:22597435,43803144:531897
g1,259:22794043,43803144
)
g1,259:22794043,43803144
(1,259:22794043,43803144:2350942,545041,226101
g1,259:22990651,43803144
k1,259:23805673,43803144:815022
g1,259:23805674,43803144
$1,259:23805674,43803144
x1,259:24133355,43803144
$1,259:24133355,43803144
k1,259:24948377,43803144:815022
g1,259:25144985,43803144
)
g1,259:25144985,43803144
(1,259:25144985,43803144:2350942,545041,226101
g1,259:25341593,43803144
g1,259:25341593,43803144
g1,259:25341594,43803144
$1,259:25341594,43803144
x1,259:26744081,43803144
[1,259:26744081,43965811:555238,613939,0
(1,259:26780489,43565319:301284,213447,0
x1,259:27049005,43565319
)
(1,259:26744081,43965811:555238,295640,0
x1,259:27266551,43965811
)
]
$1,259:27299319,43803144
g1,259:27299319,43803144
g1,259:27495927,43803144
)
g1,259:27495927,43803144
)
(1,261:18092159,44574286:9403768,545041,226101
g1,260:18092159,44574286
(1,260:18092159,44574286:2350942,545041,226101
r1,260:18092159,44574286:0,753663,226101
g1,260:18288767,44574286
k1,260:18820664,44574286:531897
g1,260:18820665,44574286
$1,260:18820665,44574286
[1,260:18820665,44574286:893931,545041,127431
(1,260:18878978,44401343:0,372098,0
x1,260:19206659,44401343
)
(1,260:18820665,44574286:893931,455111,127431
x1,260:19107386,44574286
(1,260:19107386,44672589:607210,318577,0
x1,260:19681828,44672589
)
)
]
$1,260:19714596,44574286
k1,260:20246493,44574286:531897
g1,260:20443101,44574286
)
g1,260:20443101,44574286
(1,260:20443101,44574286:2350942,545041,226101
g1,260:20639709,44574286
k1,260:21454731,44574286:815022
g1,260:21454732,44574286
$1,260:21454732,44574286
x1,260:21782413,44574286
$1,260:21782413,44574286
k1,260:22597435,44574286:815022
g1,260:22794043,44574286
)
g1,260:22794043,44574286
(1,260:22794043,44574286:2350942,545041,226101
g1,260:22990651,44574286
k1,260:23245514,44574286:254863
g1,260:23245515,44574286
$1,260:23245515,44574286
x1,260:24138276,44574286
(1,260:24138276,44672589:555238,295640,0
x1,260:24660746,44672589
)
$1,260:24693514,44574286
k1,260:24948377,44574286:254863
g1,260:25144985,44574286
)
g1,260:25144985,44574286
(1,261:25144985,44574286:2350942,545041,226101
g1,260:25341593,44574286
k1,260:26156615,44574286:815022
g1,260:26156616,44574286
$1,261:26156616,44574286
x1,261:26484297,44574286
$1,261:26484297,44574286
k1,261:27299319,44574286:815022
g1,261:27495927,44574286
)
g1,261:27495927,44574286
)
]
g1,261:27299319,41914617
[1,262:27299319,38827841:436908,26213,5872085
(1,262:27299319,38827841:436908,26213,1153446
x1,262:27736227,38827841
)
(1,262:27299319,39981287:436908,0,393220
x1,262:27736227,39981287
)
(1,262:27299319,40374507:436908,0,393220
x1,262:27736227,40374507
)
(1,262:27299319,40767727:436908,0,393220
x1,262:27736227,40767727
)
(1,262:27299319,41160947:436908,0,393220
x1,262:27736227,41160947
)
(1,262:27299319,41554167:436908,0,393220
x1,262:27736227,41554167
)
(1,262:27299319,41947387:436908,0,393220
x1,262:27736227,41947387
)
(1,262:27299319,42340607:436908,0,393220
x1,262:27736227,42340607
)
(1,262:27299319,42733827:436908,0,393220
x1,262:27736227,42733827
)
(1,262:27299319,43127047:436908,0,393220
x1,262:27736227,43127047
)
(1,262:27299319,43546480:436908,26213,1153446
x1,262:27736227,43546480
)
]
)
)
(1,262:35810346,41914617:1165230,491520,163839
(1,262:35810346,41914617:1165230,491520,163839
)
)
)
(1,264:3552216,45983312:33423360,462029,135003
g1,263:4371416,45983312
g1,263:5649368,45983312
g1,263:8325858,45983312
g1,263:9289893,45983312
g1,263:10421700,45983312
g1,263:11550230,45983312
g1,263:14317816,45983312
k1,264:36975576,45983312:19483196
g1,264:36975576,45983312
)
(1,266:15419820,47465759:21555756,626548,163840
(1,266:15419820,47465759:9688153,626548,163840
(1,264:15419820,47465759:0,0,0
$1,264:15419820,47465759
(1,264:15419820,46712095:0,0,0
)
$1,264:15419820,47465759
)
x1,264:15706541,47465759
(1,266:15706541,47564062:607210,318577,0
x1,266:16280983,47564062
)
g1,266:16495791,47465759
x1,266:17005517,47465759
g1,266:17187557,47465759
x1,266:17442420,47465759
(1,266:17442420,47465759:873816,626548,55024
(1,266:17442420,46891637:546135,26213,629146
x1,266:17988555,46891637
)
[1,266:17988555,47465759:327681,626548,0
(1,266:17988555,47465759:327681,422343,0
x1,266:18316236,47465759
)
]
)
g1,266:18461868,47465759
x1,266:18971594,47465759
g1,266:19117226,47465759
x1,266:19937169,47465759
(1,266:19937169,47564062:555238,295640,0
x1,266:20459639,47564062
)
g1,266:20638039,47465759
x1,266:21147765,47465759
g1,266:21293397,47465759
x1,266:22057986,47465759
(1,266:22057986,47465759:873816,626548,55024
(1,266:22057986,46891637:546135,26213,629146
x1,266:22604121,46891637
)
[1,266:22604121,47465759:327681,626548,0
(1,266:22604121,47465759:327681,422343,0
x1,266:22931802,47465759
)
]
)
g1,266:23077434,47465759
x1,266:23587160,47465759
g1,266:23732792,47465759
x1,266:24552735,47465759
(1,266:24552735,47564062:555238,295640,0
x1,266:25075205,47564062
)
)
(1,266:35810346,47465759:1165230,491520,163839
(1,266:35810346,47465759:1165230,491520,163839
)
)
)
]
(1,269:3552216,49431839:33423360,0,0
h1,269:3552216,49431839:33423360,0,0
)
]
]
]
!73748
}3
!10
{4
[1,341:4736287,49431839:32239289,44695552,0
[1,341:4736287,4736287:0,0,0
(1,341:4736287,672810:0,0,0
k1,341:4736287,672810:1249852
)
]
[1,341:4736287,49431839:32239289,44695552,0
[1,341:3552216,49431839:33423360,48693248,0
[1,341:3552216,2376991:33423360,1638400,0
(1,341:3552216,2376991:33423360,443679,0
(1,341:3552216,2376991:33423360,443679,0
k1,341:35992536,2376991:32440320
g1,341:36647896,2376991
)
)
]
[1,341:3552216,47465759:33423360,44040192,0
[1,319:3552216,18638453:33423360,15212886,0
[1,319:3552216,18638453:33423360,15212886,0
(1,316:3552216,17021899:33423360,13596332,0
k1,316:4387851,17021899:835635
h1,315:4387851,17021899:0,0,0
(1,315:4387851,17021899:31752090,13596332,0
(1,315:4387851,17021899:31753258,13596366,0
(1,315:4387851,17021899:31753258,13596366,0
(1,315:4387851,17021899:0,13596366,0
(1,315:4387851,17021899:0,23493856,0
(1,315:4387851,17021899:54868076,23493856,0
)
k1,315:4387851,17021899:-54868076
)
)
g1,315:36141109,17021899
)
)
)
g1,316:36139941,17021899
k1,316:36975576,17021899:835635
)
(1,316:3552216,18365387:33423360,415826,141994
k1,316:5355427,18365387:1803211
g1,316:6817011,18365387
g1,316:7895406,18365387
(1,316:7895406,18365387:0,0,0
(1,316:7895406,17677259:0,0,0
)
)
g1,316:9141705,18365387
g1,316:10836860,18365387
g1,316:13551231,18365387
g1,316:14241915,18365387
g1,316:15286494,18365387
g1,316:16651347,18365387
g1,316:18237384,18365387
g1,316:21105895,18365387
$1,316:21105895,18365387
x1,316:21421513,18365387
(1,316:21421513,18430922:307199,169300,0
x1,316:21695944,18430922
)
$1,316:21728712,18365387
g1,316:21931022,18365387
g1,316:23110081,18365387
$1,316:23110081,18365387
x1,316:23425699,18365387
(1,316:23425699,18430922:295821,169300,76459
x1,316:23674643,18430922
)
$1,316:23721520,18365387
g1,316:23923830,18365387
g1,316:24935968,18365387
g1,316:25643757,18365387
g1,316:27163144,18365387
g1,316:27853828,18365387
g1,316:28898407,18365387
g1,316:30752224,18365387
g1,316:33197635,18365387
k1,316:36975576,18365387:1803210
)
]
]
(1,269:15419820,20617509:21555756,626548,163840
(1,269:15419820,20617509:9688153,626548,163840
(1,267:15419820,20617509:0,0,0
$1,267:15419820,20617509
(1,267:15419820,19863845:0,0,0
)
$1,267:15419820,20617509
)
[1,269:15419820,20617509:893931,545041,127431
(1,269:15478133,20444566:0,372098,0
x1,269:15805814,20444566
)
(1,269:15419820,20617509:893931,455111,127431
x1,269:15706541,20617509
(1,269:15706541,20715812:607210,318577,0
x1,269:16280983,20715812
)
)
]
g1,269:16495791,20617509
x1,269:17005517,20617509
g1,269:17187557,20617509
x1,269:17442420,20617509
(1,269:17442420,20617509:873816,626548,55024
(1,269:17442420,20043387:546135,26213,629146
x1,269:17988555,20043387
)
[1,269:17988555,20617509:327681,626548,0
(1,269:17988555,20617509:327681,422343,0
x1,269:18316236,20617509
)
]
)
g1,269:18461868,20617509
x1,269:18971594,20617509
g1,269:19117226,20617509
x1,269:19937169,20617509
(1,269:19937169,20715812:555238,295640,0
x1,269:20459639,20715812
)
g1,269:20638039,20617509
x1,269:21147765,20617509
g1,269:21293397,20617509
x1,269:22057986,20617509
(1,269:22057986,20617509:873816,626548,55024
(1,269:22057986,20043387:546135,26213,629146
x1,269:22604121,20043387
)
[1,269:22604121,20617509:327681,626548,0
(1,269:22604121,20617509:327681,422343,0
x1,269:22931802,20617509
)
]
)
g1,269:23077434,20617509
x1,269:23587160,20617509
g1,269:23732792,20617509
x1,269:24552735,20617509
(1,269:24552735,20715812:555238,295640,0
x1,269:25075205,20715812
)
)
(1,269:35810346,20617509:1165230,491520,163839
(1,269:35810346,20617509:1165230,491520,163839
)
)
)
(1,276:3552216,22033020:33423360,462029,135003
h1,275:3552216,22033020:655360,0,0
g1,275:5699831,22033020
g1,275:6663866,22033020
g1,275:9675245,22033020
g1,275:10803775,22033020
g1,275:15610841,22033020
g1,275:19379817,22033020
g1,275:20708887,22033020
g1,275:23060974,22033020
g1,275:24622042,22033020
k1,276:36975576,22033020:10840308
g1,276:36975576,22033020
)
(1,278:17046944,23442044:19928632,603348,163840
(1,278:17046944,23442044:6433904,603348,163840
(1,276:17046944,23442044:0,0,0
$1,276:17046944,23442044
(1,276:17046944,22688380:0,0,0
)
$1,276:17046944,23442044
)
x1,276:17600407,23442044
k1,278:17046944,23442044:6326
x1,278:18514224,23442044
g1,278:18696264,23442044
x1,278:19205990,23442044
g1,278:19388030,23442044
x1,278:19808780,23442044
x1,278:20282096,23442044
(1,278:20427732,23171451:273067,318577,89201
x1,278:20668031,23171451
)
[1,278:20700799,23442044:559789,603348,0
(1,278:20889673,23276384:0,437688,0
x1,278:21217354,23276384
)
(1,278:20700799,23442044:559789,447828,0
x1,278:21254262,23442044
)
]
x1,278:22550372,23442044
x1,278:23116758,23442044
(1,278:23207781,23171451:273067,318577,89201
x1,278:23448080,23171451
)
)
(1,278:35810346,23442044:1165230,491520,163839
(1,278:35810346,23442044:1165230,491520,163839
)
)
)
(1,280:3552216,24851068:33423360,454820,7208
k1,280:36975576,24851068:31746949
g1,280:36975576,24851068
)
(1,288:15481721,27406968:21493855,1827796,1500116
(1,288:15481721,27406968:9564351,1827796,1500116
(1,280:15481721,27406968:0,0,0
$1,280:15481721,27406968
(1,280:15481721,26653304:0,0,0
)
$1,280:15481721,27406968
)
x1,280:15864014,27406968
k1,288:15481721,27406968:145636
g1,288:16191690,27406968
x1,288:16701416,27406968
g1,288:16883456,27406968
(1,288:16883456,27406968:8162616,1827796,1500116
[1,288:16883456,25696462:436908,26213,3119545
(1,288:16883456,25696462:436908,26213,1153446
x1,288:17320364,25696462
)
(1,288:16883456,26849908:436908,0,393220
x1,288:17320364,26849908
)
(1,288:16883456,27243128:436908,0,393220
x1,288:17320364,27243128
)
(1,288:16883456,27662561:436908,26213,1153446
x1,288:17320364,27662561
)
]
g1,282:17123756,27406968
[1,287:17123756,27406968:7682016,1827796,1500116
(1,283:17123756,26106734:7682016,527562,226101
g1,283:17123756,26106734
(1,283:17123756,26106734:1734886,527562,226101
r1,283:17123756,26106734:0,753663,226101
g1,283:17320364,26106734
k1,283:17365875,26106734:45511
g1,283:17365876,26106734
$1,283:17365876,26106734
x1,283:17651684,26106734
(1,283:17651684,26205037:964839,295640,54614
x1,283:18583755,26205037
)
$1,283:18616523,26106734
k1,283:18662034,26106734:45511
g1,283:18858642,26106734
)
g1,283:18858642,26106734
(1,283:18858642,26106734:2718702,527562,226101
g1,283:19055250,26106734
k1,283:19547158,26106734:491908
g1,283:19547159,26106734
$1,283:19547159,26106734
x1,283:19923989,26106734
(1,283:19923989,26205037:964839,295640,54614
x1,283:20856060,26205037
)
$1,283:20888828,26106734
k1,283:21380736,26106734:491908
g1,283:21577344,26106734
)
g1,283:21577344,26106734
(1,283:21577344,26106734:3228428,527562,226101
g1,283:21773952,26106734
k1,283:22520723,26106734:746771
g1,283:22520724,26106734
$1,283:22520724,26106734
x1,283:22897554,26106734
(1,283:22897554,26205037:964839,295640,54614
x1,283:23829625,26205037
)
$1,283:23862393,26106734
k1,283:24609164,26106734:746771
g1,283:24805772,26106734
)
g1,283:24805772,26106734
)
(1,284:17123756,26860397:7682016,527562,226101
g1,284:17123756,26860397
(1,284:17123756,26860397:1734886,527562,226101
r1,284:17123756,26860397:0,753663,226101
g1,284:17320364,26860397
g1,284:17320364,26860397
g1,284:17320365,26860397
$1,284:17320365,26860397
x1,284:17697195,26860397
(1,284:17697195,26958700:964839,295640,54614
x1,284:18629266,26958700
)
$1,284:18662034,26860397
g1,284:18662034,26860397
g1,284:18858642,26860397
)
g1,284:18858642,26860397
(1,284:18858642,26860397:2718702,527562,226101
g1,284:19055250,26860397
k1,284:19592669,26860397:537419
g1,284:19592670,26860397
$1,284:19592670,26860397
x1,284:19878478,26860397
(1,284:19878478,26958700:964839,295640,54614
x1,284:20810549,26958700
)
$1,284:20843317,26860397
k1,284:21380736,26860397:537419
g1,284:21577344,26860397
)
g1,284:21577344,26860397
(1,284:21577344,26860397:3228428,527562,226101
g1,284:21773952,26860397
k1,284:22520723,26860397:746771
g1,284:22520724,26860397
$1,284:22520724,26860397
x1,284:22897554,26860397
(1,284:22897554,26958700:964839,295640,54614
x1,284:23829625,26958700
)
$1,284:23862393,26860397
k1,284:24609164,26860397:746771
g1,284:24805772,26860397
)
g1,284:24805772,26860397
)
(1,285:17123756,27770690:7682016,684192,226101
g1,285:17123756,27770690
(1,285:17123756,27770690:1734886,684192,226101
r1,285:17123756,27770690:0,753663,226101
g1,285:17320364,27770690
g1,285:17320364,27770690
g1,285:17320365,27770690
$1,285:17320365,27770690
x1,285:17697195,27770690
(1,285:17697195,27868993:964839,295640,54614
x1,285:18629266,27868993
)
$1,285:18662034,27770690
g1,285:18662034,27770690
g1,285:18858642,27770690
)
g1,285:18858642,27770690
(1,285:18858642,27770690:2718702,684192,226101
g1,285:19055250,27770690
k1,285:19168140,27770690:112890
g1,285:19168141,27770690
$1,285:19168141,27770690
(1,285:19168141,27770690:849058,684192,225995
(1,285:19168141,27770690:849058,684192,225995
h1,285:19168141,27770690:78643,0,0
[1,285:19246784,27770690:691772,684192,225995
(1,285:19246784,27511041:691772,424543,56489
(1,285:19246784,27131060:430537,22281,436470
x1,285:19677321,27131060
)
[1,285:19677321,27511041:261235,424543,0
(1,285:19677321,27511041:261235,295640,0
x1,285:19938556,27511041
)
]
)
(1,285:19246784,27996684:691772,295640,0
k1,285:19462053,27996684:215269
x1,285:19723288,27996684
k1,285:19938556,27996684:215268
)
]
h1,285:19938556,27770690:78643,0,0
)
)
x1,285:20303007,27770690
(1,285:20303007,27868993:964839,295640,54614
x1,285:21235078,27868993
)
$1,285:21267846,27770690
k1,285:21380736,27770690:112890
g1,285:21577344,27770690
)
g1,285:21577344,27770690
(1,285:21577344,27770690:3228428,684192,226101
g1,285:21773952,27770690
k1,285:22141705,27770690:367753
g1,285:22141706,27770690
$1,285:22141706,27770690
(1,285:22141706,27770690:849058,684192,225995
(1,285:22141706,27770690:849058,684192,225995
h1,285:22141706,27770690:78643,0,0
[1,285:22220349,27770690:691772,684192,225995
(1,285:22220349,27511041:691772,424543,56489
(1,285:22220349,27131060:430537,22281,436470
x1,285:22650886,27131060
)
[1,285:22650886,27511041:261235,424543,0
(1,285:22650886,27511041:261235,295640,0
x1,285:22912121,27511041
)
]
)
(1,285:22220349,27996684:691772,295640,0
k1,285:22435618,27996684:215269
x1,285:22696853,27996684
k1,285:22912121,27996684:215268
)
]
h1,285:22912121,27770690:78643,0,0
)
)
x1,285:23276572,27770690
(1,285:23276572,27868993:964839,295640,54614
x1,285:24208643,27868993
)
$1,285:24241411,27770690
k1,285:24609164,27770690:367753
g1,285:24805772,27770690
)
g1,285:24805772,27770690
)
(1,287:17123756,28680983:7682016,684192,226101
g1,286:17123756,28680983
(1,286:17123756,28680983:1734886,684192,226101
r1,286:17123756,28680983:0,753663,226101
g1,286:17320364,28680983
g1,286:17320364,28680983
g1,286:17320365,28680983
$1,286:17320365,28680983
x1,286:17697195,28680983
(1,286:17697195,28779286:964839,295640,54614
x1,286:18629266,28779286
)
$1,286:18662034,28680983
g1,286:18662034,28680983
g1,286:18858642,28680983
)
g1,286:18858642,28680983
(1,286:18858642,28680983:2718702,684192,226101
g1,286:19055250,28680983
g1,286:19055250,28680983
g1,286:19055251,28680983
$1,286:19055251,28680983
x1,286:19281031,28680983
(1,286:19281031,28680983:849058,684192,225995
(1,286:19281031,28680983:849058,684192,225995
h1,286:19281031,28680983:78643,0,0
[1,286:19359674,28680983:691772,684192,225995
(1,286:19359674,28421334:691772,424543,56489
(1,286:19359674,28041353:430537,22281,436470
x1,286:19790211,28041353
)
[1,286:19790211,28421334:261235,424543,0
(1,286:19790211,28421334:261235,295640,0
x1,286:20051446,28421334
)
]
)
(1,286:19359674,28906977:691772,295640,0
k1,286:19574943,28906977:215269
x1,286:19836178,28906977
k1,286:20051446,28906977:215268
)
]
h1,286:20051446,28680983:78643,0,0
)
)
x1,286:20415897,28680983
(1,286:20415897,28779286:964839,295640,54614
x1,286:21347968,28779286
)
$1,286:21380736,28680983
g1,286:21380736,28680983
g1,286:21577344,28680983
)
g1,286:21577344,28680983
(1,287:21577344,28680983:3228428,684192,226101
g1,286:21773952,28680983
g1,286:21773952,28680983
g1,286:21773953,28680983
$1,287:21773953,28680983
x1,287:22509459,28680983
(1,287:22509459,28680983:849058,684192,225995
(1,287:22509459,28680983:849058,684192,225995
h1,287:22509459,28680983:78643,0,0
[1,287:22588102,28680983:691772,684192,225995
(1,287:22588102,28421334:691772,424543,56489
(1,287:22588102,28041353:430537,22281,436470
x1,287:23018639,28041353
)
[1,287:23018639,28421334:261235,424543,0
(1,287:23018639,28421334:261235,295640,0
x1,287:23279874,28421334
)
]
)
(1,287:22588102,28906977:691772,295640,0
k1,287:22803371,28906977:215269
x1,287:23064606,28906977
k1,287:23279874,28906977:215268
)
]
h1,287:23279874,28680983:78643,0,0
)
)
x1,287:23644325,28680983
(1,287:23644325,28779286:964839,295640,54614
x1,287:24576396,28779286
)
$1,287:24609164,28680983
g1,287:24609164,28680983
g1,287:24805772,28680983
)
g1,287:24805772,28680983
)
]
g1,287:24609164,27406968
[1,288:24609164,25696462:436908,26213,3119545
(1,288:24609164,25696462:436908,26213,1153446
x1,288:25046072,25696462
)
(1,288:24609164,26849908:436908,0,393220
x1,288:25046072,26849908
)
(1,288:24609164,27243128:436908,0,393220
x1,288:25046072,27243128
)
(1,288:24609164,27662561:436908,26213,1153446
x1,288:25046072,27662561
)
]
)
)
(1,288:35810346,27406968:1165230,491520,163839
(1,288:35810346,27406968:1165230,491520,163839
)
)
)
(1,290:3552216,30082800:33423360,454820,7208
k1,290:36975576,30082800:32366920
g1,290:36975576,30082800
)
(1,298:15861035,32482070:21114541,1671166,1343486
(1,298:15861035,32482070:8805723,1671166,1343486
(1,290:15861035,32482070:0,0,0
$1,290:15861035,32482070
(1,290:15861035,31728406:0,0,0
)
$1,290:15861035,32482070
)
x1,290:16281785,32482070
k1,298:15861035,32482070:91023
g1,298:16554848,32482070
x1,298:17064574,32482070
g1,298:17246614,32482070
(1,298:17246614,32482070:7420144,1671166,1343486
[1,298:17246614,30968174:436908,26213,2726325
(1,298:17246614,30968174:436908,26213,1153446
x1,298:17683522,30968174
)
(1,298:17246614,32121620:436908,0,393220
x1,298:17683522,32121620
)
(1,298:17246614,32541053:436908,26213,1153446
x1,298:17683522,32541053
)
]
g1,292:17486914,32482070
[1,297:17486914,32482070:6939544,1671166,1343486
(1,293:17486914,31338466:6939544,527562,226101
g1,293:17486914,31338466
(1,293:17486914,31338466:1734886,527562,226101
r1,293:17486914,31338466:0,753663,226101
g1,293:17683522,31338466
k1,293:17729033,31338466:45511
g1,293:17729034,31338466
$1,293:17729034,31338466
x1,293:18014842,31338466
(1,293:18014842,31436769:964839,295640,54614
x1,293:18946913,31436769
)
$1,293:18979681,31338466
k1,293:19025192,31338466:45511
g1,293:19221800,31338466
)
g1,293:19221800,31338466
(1,293:19221800,31338466:1734886,527562,226101
g1,293:19418408,31338466
g1,293:19418408,31338466
g1,293:19418409,31338466
$1,293:19418409,31338466
x1,293:19795239,31338466
(1,293:19795239,31436769:964839,295640,54614
x1,293:20727310,31436769
)
$1,293:20760078,31338466
g1,293:20760078,31338466
g1,293:20956686,31338466
)
g1,293:20956686,31338466
(1,293:20956686,31338466:1734886,527562,226101
g1,293:21153294,31338466
g1,293:21153294,31338466
g1,293:21153295,31338466
$1,293:21153295,31338466
x1,293:21530125,31338466
(1,293:21530125,31436769:964839,295640,54614
x1,293:22462196,31436769
)
$1,293:22494964,31338466
g1,293:22494964,31338466
g1,293:22691572,31338466
)
g1,293:22691572,31338466
(1,293:22691572,31338466:1734886,527562,226101
g1,293:22888180,31338466
g1,293:22888180,31338466
g1,293:22888181,31338466
$1,293:22888181,31338466
x1,293:23265011,31338466
(1,293:23265011,31436769:964839,295640,54614
x1,293:24197082,31436769
)
$1,293:24229850,31338466
g1,293:24229850,31338466
g1,293:24426458,31338466
)
g1,293:24426458,31338466
)
(1,294:17486914,32092129:6939544,527562,226101
g1,294:17486914,32092129
(1,294:17486914,32092129:1734886,527562,226101
r1,294:17486914,32092129:0,753663,226101
g1,294:17683522,32092129
g1,294:17683522,32092129
g1,294:17683523,32092129
$1,294:17683523,32092129
x1,294:18060353,32092129
(1,294:18060353,32190432:964839,295640,54614
x1,294:18992424,32190432
)
$1,294:19025192,32092129
g1,294:19025192,32092129
g1,294:19221800,32092129
)
g1,294:19221800,32092129
(1,294:19221800,32092129:1734886,527562,226101
g1,294:19418408,32092129
g1,294:19418408,32092129
g1,294:19418409,32092129
$1,294:19418409,32092129
x1,294:19795239,32092129
(1,294:19795239,32190432:964839,295640,54614
x1,294:20727310,32190432
)
$1,294:20760078,32092129
g1,294:20760078,32092129
g1,294:20956686,32092129
)
g1,294:20956686,32092129
(1,294:20956686,32092129:1734886,527562,226101
g1,294:21153294,32092129
k1,294:21198805,32092129:45511
g1,294:21198806,32092129
$1,294:21198806,32092129
x1,294:21484614,32092129
(1,294:21484614,32190432:964839,295640,54614
x1,294:22416685,32190432
)
$1,294:22449453,32092129
k1,294:22494964,32092129:45511
g1,294:22691572,32092129
)
g1,294:22691572,32092129
(1,294:22691572,32092129:1734886,527562,226101
g1,294:22888180,32092129
g1,294:22888180,32092129
g1,294:22888181,32092129
$1,294:22888181,32092129
x1,294:23265011,32092129
(1,294:23265011,32190432:964839,295640,54614
x1,294:24197082,32190432
)
$1,294:24229850,32092129
g1,294:24229850,32092129
g1,294:24426458,32092129
)
g1,294:24426458,32092129
)
(1,295:17486914,32845792:6939544,527562,226101
g1,295:17486914,32845792
(1,295:17486914,32845792:1734886,527562,226101
r1,295:17486914,32845792:0,753663,226101
g1,295:17683522,32845792
g1,295:17683522,32845792
g1,295:17683523,32845792
$1,295:17683523,32845792
x1,295:18060353,32845792
(1,295:18060353,32944095:964839,295640,54614
x1,295:18992424,32944095
)
$1,295:19025192,32845792
g1,295:19025192,32845792
g1,295:19221800,32845792
)
g1,295:19221800,32845792
(1,295:19221800,32845792:1734886,527562,226101
g1,295:19418408,32845792
k1,295:19463919,32845792:45511
g1,295:19463920,32845792
$1,295:19463920,32845792
x1,295:19749728,32845792
(1,295:19749728,32944095:964839,295640,54614
x1,295:20681799,32944095
)
$1,295:20714567,32845792
k1,295:20760078,32845792:45511
g1,295:20956686,32845792
)
g1,295:20956686,32845792
(1,295:20956686,32845792:1734886,527562,226101
g1,295:21153294,32845792
g1,295:21153294,32845792
g1,295:21153295,32845792
$1,295:21153295,32845792
x1,295:21530125,32845792
(1,295:21530125,32944095:964839,295640,54614
x1,295:22462196,32944095
)
$1,295:22494964,32845792
g1,295:22494964,32845792
g1,295:22691572,32845792
)
g1,295:22691572,32845792
(1,295:22691572,32845792:1734886,527562,226101
g1,295:22888180,32845792
g1,295:22888180,32845792
g1,295:22888181,32845792
$1,295:22888181,32845792
x1,295:23265011,32845792
(1,295:23265011,32944095:964839,295640,54614
x1,295:24197082,32944095
)
$1,295:24229850,32845792
g1,295:24229850,32845792
g1,295:24426458,32845792
)
g1,295:24426458,32845792
)
(1,297:17486914,33599455:6939544,527562,226101
g1,296:17486914,33599455
(1,296:17486914,33599455:1734886,527562,226101
r1,296:17486914,33599455:0,753663,226101
g1,296:17683522,33599455
g1,296:17683522,33599455
g1,296:17683523,33599455
$1,296:17683523,33599455
x1,296:18060353,33599455
(1,296:18060353,33697758:964839,295640,54614
x1,296:18992424,33697758
)
$1,296:19025192,33599455
g1,296:19025192,33599455
g1,296:19221800,33599455
)
g1,296:19221800,33599455
(1,296:19221800,33599455:1734886,527562,226101
g1,296:19418408,33599455
g1,296:19418408,33599455
g1,296:19418409,33599455
$1,296:19418409,33599455
x1,296:19795239,33599455
(1,296:19795239,33697758:964839,295640,54614
x1,296:20727310,33697758
)
$1,296:20760078,33599455
g1,296:20760078,33599455
g1,296:20956686,33599455
)
g1,296:20956686,33599455
(1,296:20956686,33599455:1734886,527562,226101
g1,296:21153294,33599455
g1,296:21153294,33599455
g1,296:21153295,33599455
$1,296:21153295,33599455
x1,296:21530125,33599455
(1,296:21530125,33697758:964839,295640,54614
x1,296:22462196,33697758
)
$1,296:22494964,33599455
g1,296:22494964,33599455
g1,296:22691572,33599455
)
g1,296:22691572,33599455
(1,297:22691572,33599455:1734886,527562,226101
g1,296:22888180,33599455
k1,296:22933691,33599455:45511
g1,296:22933692,33599455
$1,297:22933692,33599455
x1,297:23219500,33599455
(1,297:23219500,33697758:964839,295640,54614
x1,297:24151571,33697758
)
$1,297:24184339,33599455
k1,297:24229850,33599455:45511
g1,297:24426458,33599455
)
g1,297:24426458,33599455
)
]
g1,297:24229850,32482070
[1,298:24229850,30968174:436908,26213,2726325
(1,298:24229850,30968174:436908,26213,1153446
x1,298:24666758,30968174
)
(1,298:24229850,32121620:436908,0,393220
x1,298:24666758,32121620
)
(1,298:24229850,32541053:436908,26213,1153446
x1,298:24666758,32541053
)
]
)
)
(1,298:35810346,32482070:1165230,491520,163839
(1,298:35810346,32482070:1165230,491520,163839
)
)
)
(1,300:3552216,35001272:33423360,454820,7208
g1,299:4898981,35001272
g1,299:8667957,35001272
g1,299:9326594,35001272
g1,299:10691709,35001272
g1,299:11456514,35001272
g1,299:12585044,35001272
k1,300:36975576,35001272:22817668
g1,300:36975576,35001272
)
(1,302:3552216,35761424:33423360,633512,286896
h1,301:3552216,35761424:655360,0,0
$1,301:4207576,35761424
x1,301:4598062,35761424
(1,301:4598062,35859727:345975,318577,0
x1,301:4911269,35859727
)
g1,301:5126077,35761424
x1,301:5635803,35761424
g1,301:5817843,35761424
x1,301:6419122,35761424
(1,301:6419122,35859727:762858,318577,89201
x1,301:7149212,35859727
)
x1,301:7364025,35761424
g1,301:7473249,35761424
x1,301:7819665,35761424
(1,301:7819665,35859727:762858,318577,89201
x1,301:8549755,35859727
)
x1,301:8764568,35761424
g1,301:8873792,35761424
x1,301:9220208,35761424
(1,301:9220208,35859727:762858,318577,89201
x1,301:9950298,35859727
)
x1,301:10165111,35761424
g1,301:10274335,35761424
x1,301:10620751,35761424
(1,301:10620751,35859727:762858,318577,89201
x1,301:11350841,35859727
)
x1,301:11565654,35761424
g1,301:11674878,35761424
x1,301:11992546,35761424
(1,301:11992546,35859727:762858,318577,89201
x1,301:12722636,35859727
)
x1,301:12937449,35761424
g1,301:13046673,35761424
x1,301:13364341,35761424
(1,301:13364341,35859727:762858,318577,89201
x1,301:14094431,35859727
)
x1,301:14309244,35761424
g1,301:14418468,35761424
x1,301:14736136,35761424
(1,301:14736136,35859727:762858,318577,89201
x1,301:15466226,35859727
)
x1,301:15681039,35761424
g1,301:15790263,35761424
x1,301:16107931,35761424
(1,301:16107931,35859727:762858,318577,89201
x1,301:16838021,35859727
)
x1,301:17052834,35761424
g1,301:17162058,35761424
x1,301:17508474,35761424
[1,301:17508474,35959119:1172459,831207,89201
(1,301:17508474,35446489:273067,318577,89201
x1,301:17748773,35446489
)
(1,301:17508474,35959119:1172459,318577,89201
x1,301:18648165,35959119
)
]
x1,301:18862978,35761424
g1,301:18972202,35761424
x1,301:19318618,35761424
[1,301:19318618,35959119:1172459,831207,89201
(1,301:19318618,35446489:273067,318577,89201
x1,301:19558917,35446489
)
(1,301:19318618,35959119:1172459,318577,89201
x1,301:20458309,35959119
)
]
x1,301:20673122,35761424
g1,301:20782346,35761424
x1,301:21128762,35761424
[1,301:21128762,35959119:1172459,831207,89201
(1,301:21128762,35446489:273067,318577,89201
x1,301:21369061,35446489
)
(1,301:21128762,35959119:1172459,318577,89201
x1,301:22268453,35959119
)
]
x1,301:22483266,35761424
g1,301:22592490,35761424
x1,301:22938906,35761424
[1,301:22938906,35959119:1172459,831207,89201
(1,301:22938906,35446489:273067,318577,89201
x1,301:23179205,35446489
)
(1,301:22938906,35959119:1172459,318577,89201
x1,301:24078597,35959119
)
]
x1,301:24293410,35761424
g1,301:24402634,35761424
x1,301:24720302,35761424
[1,301:24720302,35959119:1172459,831207,89201
(1,301:24743815,35446489:273067,318577,89201
x1,301:24984114,35446489
)
(1,301:24720302,35959119:1172459,318577,89201
x1,301:25859993,35959119
)
]
x1,301:26074806,35761424
g1,301:26184030,35761424
x1,301:26501698,35761424
[1,301:26501698,35959119:1172459,831207,89201
(1,301:26525211,35446489:273067,318577,89201
x1,301:26765510,35446489
)
(1,301:26501698,35959119:1172459,318577,89201
x1,301:27641389,35959119
)
]
x1,301:27856202,35761424
g1,301:27965426,35761424
x1,301:28283094,35761424
[1,301:28283094,35959119:1172459,831207,89201
(1,301:28306607,35446489:273067,318577,89201
x1,301:28546906,35446489
)
(1,301:28283094,35959119:1172459,318577,89201
x1,301:29422785,35959119
)
]
x1,301:29637598,35761424
g1,301:29746822,35761424
x1,301:30064490,35761424
[1,301:30064490,35959119:1172459,831207,89201
(1,301:30088003,35446489:273067,318577,89201
x1,301:30328302,35446489
)
(1,301:30064490,35959119:1172459,318577,89201
x1,301:31204181,35959119
)
]
x1,301:31491812,35761424
(1,301:31491812,35523599:412854,313481,0
x1,301:31801356,35523599
)
$1,301:31904666,35761424
k1,302:36975576,35761424:4888720
g1,302:36975576,35761424
)
(1,303:3552216,38052932:33423360,412877,7077
k1,303:11981882,38052932:8429666
(1,303:11981882,38052932:1329463,404619,0
g1,303:11981882,38052932
(1,303:11981882,38052932:0,0,0
(1,303:11981882,37364804:0,0,0
)
)
g1,303:13311345,38052932
)
g1,303:16012739,38052932
g1,303:20652295,38052932
g1,303:22491367,38052932
g1,303:26055674,38052932
g1,303:28545911,38052932
k1,303:36975576,38052932:8429665
)
(1,306:3552216,39745423:33423360,491520,163839
h1,305:3552216,39745423:655360,0,0
g1,305:5554341,39745423
g1,305:7387383,39745423
g1,305:10322085,39745423
g1,305:11068540,39745423
g1,305:12197070,39745423
$1,305:12197070,39745423
x1,305:12772485,39745423
$1,305:12772485,39745423
g1,305:13792225,39745423
g1,305:15431281,39745423
g1,305:16089918,39745423
g1,305:17801063,39745423
g1,305:18711358,39745423
(1,305:18893548,39745423:327680,436470,0
)
k1,306:36975576,39745423:17572158
g1,306:36975576,39745423
)
(1,310:14052488,41565034:22923088,934876,942992
(1,310:14052488,41565034:12422817,934876,942992
(1,306:14052488,41565034:0,0,0
$1,306:14052488,41565034
(1,306:14052488,40811370:0,0,0
)
$1,306:14052488,41565034
)
x1,306:14525804,41565034
(1,310:14525804,41663337:497819,197518,0
x1,310:14990855,41663337
)
g1,310:15205663,41565034
x1,310:15715389,41565034
g1,310:15897429,41565034
[1,310:15897429,41565034:1191337,688132,942992
(1,310:15897429,41565034:1191337,688132,360452
k1,310:16019781,41565034:122352
(1,310:16019781,40942438:946633,65536,983048
x1,310:16966414,40942438
)
k1,310:17088766,41565034:122352
)
(1,310:15897429,42353289:1191337,318577,89201
x1,310:17088766,42353289
)
]
g1,310:17197990,41565034
(1,310:17197990,41565034:9277315,934876,613385
(1,310:17197990,41565034:9277315,934876,613385
h1,310:17197990,41565034:78643,0,0
[1,310:17276633,41565034:9120029,934876,613385
(1,310:17276633,41121678:9120029,491520,163840
x1,310:17502413,41121678
g1,310:17611637,41121678
(1,310:17611637,41121678:2986750,491520,163840
(1,310:17611637,41121678:254863,491520,163840
x1,310:17866500,41121678
)
x1,310:19532818,41121678
x1,310:20343524,41121678
(1,310:20343524,41121678:254863,491520,163840
x1,310:20598387,41121678
)
)
g1,310:20707611,41121678
x1,310:20962474,41121678
[1,310:20962474,41121678:428715,455111,127431
(1,310:21067606,41121678:0,455111,0
x1,310:21395287,41121678
)
(1,310:20962474,41121678:428715,282168,127431
x1,310:21391189,41121678
)
]
x1,310:21646052,41121678
(1,310:21646052,41219981:962870,197518,0
x1,310:22576154,41219981
)
g1,310:22754554,41121678
x1,310:23264280,41121678
g1,310:23409912,41121678
(1,310:23409912,41121678:2986750,491520,163840
(1,310:23409912,41121678:254863,491520,163840
x1,310:23664775,41121678
)
x1,310:25513138,41121678
x1,310:26141799,41121678
(1,310:26141799,41121678:254863,491520,163840
x1,310:26396662,41121678
)
)
)
(1,310:17276633,42014578:9120029,491520,163840
k1,310:18825324,42014578:1548691
x1,310:19262232,42014578
[1,310:19262232,42014578:428715,455111,127431
(1,310:19367364,42014578:0,455111,0
x1,310:19695045,42014578
)
(1,310:19262232,42014578:428715,282168,127431
x1,310:19690947,42014578
)
]
x1,310:20174730,42014578
x1,310:20467366,42014578
(1,310:20467366,42112881:680700,197518,0
x1,310:21115298,42112881
)
g1,310:21293698,42014578
x1,310:21803424,42014578
g1,310:21949056,42014578
x1,310:22203919,42014578
[1,310:22203919,42014578:428715,455111,127431
(1,310:22309051,42014578:0,455111,0
x1,310:22636732,42014578
)
(1,310:22203919,42014578:428715,282168,127431
x1,310:22632634,42014578
)
]
x1,310:23116417,42014578
x1,310:23409053,42014578
(1,310:23409053,42112881:962870,197518,0
x1,310:24339155,42112881
)
x1,310:24553968,42014578
(1,310:24553968,41825252:294003,295640,0
x1,310:24815203,41825252
)
k1,310:26396662,42014578:1548691
)
]
h1,310:26396662,41565034:78643,0,0
)
)
)
(1,310:35810346,41565034:1165230,491520,163839
(1,310:35810346,41565034:1165230,491520,163839
)
)
)
(1,312:3552216,43690951:33423360,462029,135003
k1,311:5485612,43690951:256985
k1,311:6652891,43690951:256984
k1,311:8457836,43690951:256985
$1,311:8457836,43690951
x1,311:8855601,43690951
$1,311:8855601,43690951
k1,311:9112586,43690951:256985
k1,311:9809973,43690951:256985
k1,311:12418389,43690951:256984
k1,311:13460495,43690951:256985
k1,311:16766381,43690951:407229
k1,311:18151896,43690951:256985
k1,311:20023688,43690951:256985
k1,311:23255351,43690951:256984
k1,311:24387897,43690951:256985
k1,311:27563856,43690951:256985
k1,311:28367410,43690951:256984
k1,311:30152861,43690951:407229
k1,311:31101906,43690951:256985
k1,311:32415331,43690951:256985
k1,311:33364376,43690951:256985
k1,311:34406481,43690951:256984
k1,311:35919136,43690951:256985
k1,311:36975576,43690951:0
)
(1,312:3552216,44444615:33423360,462029,135003
k1,311:5493760,44444615:194354
k1,311:7840317,44444615:194355
k1,311:10848320,44444615:199130
k1,311:14613923,44444615:283020
k1,311:15936808,44444615:194355
k1,311:19300483,44444615:194354
k1,311:21109645,44444615:194355
k1,311:24020466,44444615:194354
k1,311:24999941,44444615:194354
k1,311:26449966,44444615:194355
k1,311:27700760,44444615:194354
k1,311:29642305,44444615:194355
k1,311:31988861,44444615:194354
k1,311:34809899,44444615:194355
k1,311:35879814,44444615:194354
k1,311:36975576,44444615:0
)
(1,312:3552216,45198279:33423360,462029,135003
g1,311:5809931,45198279
g1,311:6574736,45198279
g1,311:8243938,45198279
g1,311:9154233,45198279
g1,311:10428908,45198279
g1,311:11521393,45198279
k1,312:36975576,45198279:21971600
g1,312:36975576,45198279
)
(1,341:3552216,45958431:33423360,462029,135003
h1,340:3552216,45958431:655360,0,0
k1,340:5587137,45958431:251031
k1,340:7517201,45958431:251032
k1,340:8553353,45958431:251031
k1,340:9714680,45958431:251032
k1,340:12592394,45958431:251031
k1,340:15834489,45958431:251032
k1,340:16632090,45958431:251031
k1,340:17793417,45958431:251032
k1,340:19464613,45958431:251031
k1,340:20862525,45958431:251032
k1,340:21553958,45958431:251031
k1,340:23574462,45958431:251032
k1,340:24372063,45958431:251031
k1,340:25533390,45958431:251032
k1,340:26918849,45958431:251031
k1,340:28226321,45958431:251032
k1,340:30373964,45958431:251031
k1,340:32958733,45958431:251032
k1,340:33737984,45958431:251031
k1,340:35247364,45958431:389370
k1,340:36190455,45958431:251031
k1,340:36975576,45958431:0
)
(1,341:3552216,46712095:33423360,491520,163839
x1,341:3929807,46712095
k1,340:4163418,46712095:233611
x1,340:4673144,46712095
k1,340:4906754,46712095:233610
x1,340:5234435,46712095
$1,340:5234435,46712095
k1,340:5483582,46712095:249147
k1,340:6789170,46712095:249148
$1,340:6789170,46712095
x1,340:7166761,46712095
k1,340:7400371,46712095:233610
x1,340:7910097,46712095
k1,340:8143708,46712095:233611
x1,340:8471389,46712095
$1,340:8471389,46712095
k1,340:8910454,46712095:256875
k1,340:12649912,46712095:256875
k1,340:13445629,46712095:249147
k1,340:15351526,46712095:249147
k1,340:16510968,46712095:249147
k1,340:21458391,46712095:249147
k1,340:23819108,46712095:249147
k1,340:24596475,46712095:249147
k1,340:25755918,46712095:249148
k1,340:27684097,46712095:249147
k1,340:28373646,46712095:249147
k1,340:30934903,46712095:249147
k1,340:32458725,46712095:249147
k1,340:35149743,46712095:249147
k1,340:36975576,46712095:0
)
(1,341:3552216,47465759:33423360,462029,135003
k1,340:4751390,47465759:241038
k1,340:5902723,47465759:241038
k1,340:7348313,47465759:241038
k1,340:8117572,47465759:241039
k1,340:11792498,47465759:246738
k1,340:12943832,47465759:241039
k1,340:14207887,47465759:241038
k1,340:16524450,47465759:241038
k1,340:17312058,47465759:241038
k1,340:18612813,47465759:241038
k1,340:20458172,47465759:241038
k1,340:22362515,47465759:241039
k1,340:24282585,47465759:241038
k1,340:25308744,47465759:241038
$1,340:25308744,47465759
x1,340:25686335,47465759
k1,340:25906417,47465759:220082
x1,340:26416143,47465759
k1,340:26636226,47465759:220083
x1,340:26963907,47465759
$1,340:26963907,47465759
k1,340:27204945,47465759:241038
k1,340:27992553,47465759:241038
k1,340:29890341,47465759:241038
k1,340:31041674,47465759:241038
k1,340:32668144,47465759:241039
k1,340:33437402,47465759:241038
$1,340:33437402,47465759
x1,340:33830772,47465759
$1,340:33830772,47465759
k1,340:34873315,47465759:241038
k1,340:36535174,47465759:241038
k1,340:36975576,47465759:0
)
]
(1,341:3552216,49431839:33423360,0,0
h1,341:3552216,49431839:33423360,0,0
)
]
]
]
!32759
}4
Input:84:C:/Users/USER/Dropbox/ANasim/phd/second part of my project/Manuscript/SM_v2/./SM.bbl
!104
{5
[1,364:4736287,49431839:32239289,44695552,0
[1,364:4736287,4736287:0,0,0
(1,364:4736287,672810:0,0,0
k1,364:4736287,672810:1249852
)
]
[1,364:4736287,49431839:32239289,44695552,0
[1,364:3552216,49431839:33423360,48693248,0
[1,364:3552216,2376991:33423360,1638400,0
(1,364:3552216,2376991:33423360,436470,14417
(1,364:3552216,2376991:33423360,436470,14417
k1,364:35992536,2376991:32440320
g1,364:36647896,2376991
)
)
]
[1,364:3552216,47465759:33423360,44040192,0
[1,326:3552216,33582688:33423360,30157121,0
[1,326:3552216,33582688:33423360,30157121,0
(1,323:3552216,31966134:33423360,28540567,0
k1,323:4387851,31966134:835635
h1,322:4387851,31966134:0,0,0
(1,322:4387851,31966134:31752090,28540567,0
(1,322:4387851,31966134:31753198,28540636,0
(1,322:4387851,31966134:31753198,28540636,0
(1,322:4387851,31966134:0,28540636,0
(1,322:4387851,31966134:0,49215608,0
(1,322:4387851,31966134:54755364,49215608,0
)
k1,322:4387851,31966134:-54755364
)
)
g1,322:36141049,31966134
)
)
)
g1,323:36139941,31966134
k1,323:36975576,31966134:835635
)
(1,323:3552216,33309622:33423360,415826,141994
k1,323:5128050,33309622:1575834
g1,323:6589634,33309622
g1,323:7668029,33309622
(1,323:7668029,33309622:0,0,0
(1,323:7668029,32621494:0,0,0
)
)
g1,323:8914328,33309622
g1,323:10609483,33309622
g1,323:13323854,33309622
g1,323:14014538,33309622
g1,323:15059117,33309622
g1,323:16878724,33309622
g1,323:18464761,33309622
g1,323:21333272,33309622
$1,323:21333272,33309622
x1,323:21648890,33309622
(1,323:21648890,33375157:307199,169300,0
x1,323:21923321,33375157
)
$1,323:21956089,33309622
g1,323:22158399,33309622
g1,323:23337458,33309622
$1,323:23337458,33309622
x1,323:23653076,33309622
(1,323:23653076,33375157:295821,169300,76459
x1,323:23902020,33375157
)
$1,323:23948897,33309622
g1,323:24151207,33309622
g1,323:25163345,33309622
g1,323:25871134,33309622
g1,323:27390521,33309622
g1,323:28081205,33309622
g1,323:29125784,33309622
g1,323:30979601,33309622
g1,323:33425012,33309622
k1,323:36975576,33309622:1575833
)
]
]
(1,341:3552216,35548768:33423360,491520,163840
k1,340:7007179,35548768:248942
k1,340:7948180,35548768:248941
k1,340:9107417,35548768:248942
k1,340:10830919,35548768:248942
k1,340:11608081,35548768:248942
$1,340:11608081,35548768
x1,340:12446852,35548768
(1,340:12484625,35310943:301969,197518,0
x1,340:12735015,35310943
)
x1,340:13223502,35548768
(1,340:13223502,35647071:356734,197518,0
x1,340:13547468,35647071
)
k1,340:13813504,35548768:233268
x1,340:14323230,35548768
k1,340:14556498,35548768:233268
x1,340:15568821,35548768
k1,340:15678045,35548768:109224
x1,340:16659718,35548768
(1,340:16697491,35310943:301969,197518,0
x1,340:16947881,35310943
)
x1,340:17756920,35548768
k1,340:17866144,35548768:109224
x1,340:18700817,35548768
$1,340:18700817,35548768
k1,340:19266107,35548768:383100
k1,340:22366332,35548768:256618
k1,340:24038061,35548768:248942
k1,340:24815222,35548768:248941
k1,340:28441234,35548768:248942
k1,340:30698199,35548768:248942
k1,340:32623552,35548768:248942
k1,340:33782788,35548768:248941
k1,340:35552134,35548768:248911
k1,340:36975576,35548768:0
)
(1,341:3552216,36302432:33423360,462029,135003
k1,340:4363640,36302432:228809
k1,340:8382396,36302432:228809
k1,340:9139425,36302432:228809
k1,340:11625949,36302432:228809
k1,340:12911198,36302432:228809
k1,340:15252888,36302432:228809
k1,340:17160729,36302432:228809
k1,340:18265100,36302432:228810
k1,340:20533389,36302432:228809
k1,340:21308768,36302432:228809
k1,340:22751480,36302432:322702
k1,340:23948432,36302432:322702
k1,340:26320291,36302432:231453
k1,340:27294900,36302432:228809
k1,340:30078302,36302432:228809
k1,340:31217406,36302432:228809
k1,340:34962877,36302432:228809
k1,340:35719906,36302432:228809
k1,340:36975576,36302432:0
)
(1,341:3552216,37056096:33423360,462029,135003
g1,340:5191272,37056096
g1,340:5992122,37056096
g1,340:7512557,37056096
g1,340:10569812,37056096
g1,340:11334617,37056096
g1,340:12745607,37056096
g1,340:13910837,37056096
g1,340:14730037,37056096
g1,340:16007989,37056096
g1,340:18012735,37056096
g1,340:19141265,37056096
g1,340:20288145,37056096
g1,340:21562820,37056096
g1,340:23148791,37056096
g1,340:25700763,37056096
g1,340:26794559,37056096
g1,340:27797915,37056096
$1,340:27797915,37056096
x1,340:28175506,37056096
g1,340:28357546,37056096
x1,340:28867272,37056096
g1,340:29049312,37056096
x1,340:29376993,37056096
$1,340:29376993,37056096
g1,340:29595228,37056096
g1,340:30869903,37056096
$1,340:30869903,37056096
x1,340:31247494,37056096
g1,340:31429534,37056096
x1,340:31939260,37056096
g1,340:32121300,37056096
x1,340:32448981,37056096
$1,340:32448981,37056096
g1,340:32849406,37056096
k1,341:36975576,37056096:643587
g1,341:36975576,37056096
)
(84,9:3552216,38760032:0,40960,40960
(84,9:3552216,38760032:33423360,40960,40960
k84,9:12219352,38760032:8667136
(84,9:12219352,38760032:0,0,0
(84,9:12219352,37056096:0,0,0
)
)
(84,9:12219352,38760032:16089088,40960,40960
g84,9:28308440,38760032
k84,9:12219352,38760032:-16089088
k84,9:14230488,38760032:2011136
g84,9:26297304,38760032
k84,9:28308440,38760032:2011136
k84,9:12219352,38760032:-16089088
k84,9:16241624,38760032:4022272
g84,9:24286168,38760032
k84,9:28308440,38760032:4022272
k84,9:12219352,38760032:-16089088
k84,9:18252760,38760032:6033408
g84,9:22275032,38760032
k84,9:28308440,38760032:6033408
)
k84,9:36975576,38760032:8667136
)
k84,9:3552216,38760032:-33423360
)
(84,67:4454910,40693344:32520666,442368,147455
(84,55:4454910,40693344:0,442368,147455
g84,55:4454910,40693344
g84,55:3814360,40693344
g84,55:3552216,40693344
(84,55:3552216,40693344:640550,442368,147455
k84,55:3552217,40693344:1
k84,55:3552217,40693344:0
(84,55:3552217,40693344:0,0,0
(84,55:3552217,40005216:0,0,0
)
)
)
g84,55:4454910,40693344
)
k84,60:5294679,40693344:199810
k84,60:6117933,40693344:199810
k84,60:7404699,40693344:200310
k84,60:8109988,40693344:199810
k84,60:8907880,40693344:199810
k84,60:11010962,40693344:200310
k84,60:11850730,40693344:199809
k84,60:13474375,40693344:199810
k84,60:14650934,40693344:199810
k84,60:16177848,40693344:199810
k84,60:17801493,40693344:199810
k84,62:20578244,40693344:199810
k84,62:23134991,40693344:199810
k84,62:24415948,40693344:199810
k84,62:25593096,40693344:199810
k84,62:27076363,40693344:199810
k84,62:27781652,40693344:199810
k84,62:28823730,40693344:199809
k84,62:30640837,40693344:199810
k84,62:31817396,40693344:199810
k84,62:33521257,40693344:199810
k84,62:35445123,40693344:199810
k84,62:36133307,40693344:199810
k84,62:36975576,40693344:0
)
(84,67:4454910,41381472:32520666,442368,146865
g84,62:9308572,41381472
g84,62:12474158,41381472
g84,62:14496665,41381472
g84,65:16899608,41381472
g84,65:19012948,41381472
g84,65:19644650,41381472
g84,65:20714002,41381472
g84,65:22735329,41381472
k84,67:36975576,41381472:12387020
g84,67:36975576,41381472
)
(84,76:4454910,42069600:32520666,442368,147455
(84,67:4454910,42069600:0,442368,147455
g84,67:4454910,42069600
g84,67:3814360,42069600
g84,67:3552216,42069600
(84,67:3552216,42069600:640550,442368,147455
k84,67:3552217,42069600:1
k84,67:3552217,42069600:0
(84,67:3552217,42069600:0,0,0
(84,67:3552217,41381472:0,0,0
)
)
)
g84,67:4454910,42069600
)
k84,71:5206102,42069600:245713
k84,71:6706961,42069600:245713
k84,71:7929423,42069600:245713
k84,71:9455644,42069600:245713
k84,71:11217205,42069600:245713
k84,72:14495203,42069600:245713
k84,72:18669144,42069600:245713
k84,72:21764886,42069600:245712
k84,72:22516078,42069600:245713
k84,72:25963946,42069600:245713
k84,72:30830340,42069600:245713
k84,75:33276686,42069600:245713
k84,75:35433429,42069600:245713
k84,75:36108534,42069600:245713
k84,75:36975576,42069600:0
)
(84,76:4454910,42757728:32520666,442368,146865
g84,75:6476237,42757728
k84,76:36975576,42757728:28646112
g84,76:36975576,42757728
)
]
(1,364:3552216,49431839:33423360,0,0
h1,364:3552216,49431839:33423360,0,0
)
]
]
]
!7827
}5
!9
{6
[1,364:4736287,49431839:32239289,44695552,0
[1,364:4736287,4736287:0,0,0
(1,364:4736287,672810:0,0,0
k1,364:4736287,672810:1249852
)
]
[1,364:4736287,49431839:32239289,44695552,0
[1,364:3552216,49431839:33423360,48693248,0
[1,364:3552216,2376991:33423360,1638400,0
(1,364:3552216,2376991:33423360,436470,14417
(1,364:3552216,2376991:33423360,436470,14417
k1,364:35992536,2376991:32440320
g1,364:36647896,2376991
)
)
]
[1,364:3552216,47465759:33423360,44040192,0
[1,332:3552216,18648131:33423360,15222564,0
[1,332:3552216,18648131:33423360,15222564,0
(1,330:3552216,17031577:33423360,13606010,0
k1,330:4387851,17031577:835635
h1,329:4387851,17031577:0,0,0
(1,329:4387851,17031577:31752090,13606010,0
(1,329:4387851,17031577:31752688,13606044,0
(1,329:4387851,17031577:31752688,13606044,0
(1,329:4387851,17031577:0,13606044,0
(1,329:4387851,17031577:0,23493854,0
(1,329:4387851,17031577:54828060,23493854,0
)
k1,329:4387851,17031577:-54828060
)
)
g1,329:36140539,17031577
)
)
)
g1,330:36139941,17031577
k1,330:36975576,17031577:835635
)
(1,330:3552216,18375065:33423360,415826,141994
k1,330:3787969,18375065:235753
g1,330:5249553,18375065
g1,330:6327948,18375065
(1,330:6327948,18375065:0,0,0
(1,330:6327948,17686937:0,0,0
)
)
g1,330:7574247,18375065
g1,330:10709162,18375065
g1,330:12404317,18375065
g1,330:15118688,18375065
g1,330:15809372,18375065
g1,330:16853951,18375065
g1,330:18218804,18375065
g1,330:19804841,18375065
g1,330:22673352,18375065
$1,330:22673352,18375065
x1,330:22988970,18375065
(1,330:22988970,18440600:307199,169300,0
x1,330:23263401,18440600
)
$1,330:23296169,18375065
g1,330:23498479,18375065
g1,330:24677538,18375065
$1,330:24677538,18375065
x1,330:24993156,18375065
(1,330:24993156,18440600:295821,169300,76459
x1,330:25242100,18440600
)
$1,330:25288977,18375065
g1,330:25491287,18375065
g1,330:26503425,18375065
g1,330:27211214,18375065
g1,330:28730601,18375065
g1,330:29421285,18375065
g1,330:30465864,18375065
g1,330:32319681,18375065
g1,330:34765092,18375065
k1,330:36975576,18375065:235753
)
]
]
[2,3428:3552216,47465759:0,1986,0
]
]
(1,364:3552216,49431839:33423360,0,0
h1,364:3552216,49431839:33423360,0,0
)
]
]
]
!2153
}6
!9
{7
[1,364:4736287,49431839:32239289,44695552,0
[1,364:4736287,4736287:0,0,0
(1,364:4736287,672810:0,0,0
k1,364:4736287,672810:1249852
)
]
[1,364:4736287,49431839:32239289,44695552,0
[1,364:3552216,49431839:33423360,48693248,0
[1,364:3552216,2376991:33423360,1638400,0
(1,364:3552216,2376991:33423360,443023,14417
(1,364:3552216,2376991:33423360,443023,14417
k1,364:35992536,2376991:32440320
g1,364:36647896,2376991
)
)
]
[1,364:3552216,47465759:33423360,44040192,0
[1,338:3552216,33959674:33423360,30534107,0
[1,338:3552216,33959674:33423360,30534107,0
(1,336:3552216,32343120:33423360,28917553,0
k1,336:4387851,32343120:835635
h1,335:4387851,32343120:0,0,0
(1,335:4387851,32343120:31752090,28917553,0
(1,335:4387851,32343120:31752316,28917624,0
(1,335:4387851,32343120:31752316,28917624,0
(1,335:4387851,32343120:0,28917624,0
(1,335:4387851,32343120:0,49215608,0
(1,335:4387851,32343120:54040040,49215608,0
)
k1,335:4387851,32343120:-54040040
)
)
g1,335:36140167,32343120
)
)
)
g1,336:36139941,32343120
k1,336:36975576,32343120:835635
)
(1,336:3552216,33686608:33423360,415826,141994
k1,336:3560592,33686608:8376
g1,336:5022176,33686608
g1,336:6100571,33686608
(1,336:6100571,33686608:0,0,0
(1,336:6100571,32998480:0,0,0
)
)
g1,336:7346870,33686608
g1,336:10481785,33686608
g1,336:12176940,33686608
g1,336:14891311,33686608
g1,336:15581995,33686608
g1,336:16626574,33686608
g1,336:18446181,33686608
g1,336:20032218,33686608
g1,336:22900729,33686608
$1,336:22900729,33686608
x1,336:23216347,33686608
(1,336:23216347,33752143:307199,169300,0
x1,336:23490778,33752143
)
$1,336:23523546,33686608
g1,336:23725856,33686608
g1,336:24904915,33686608
$1,336:24904915,33686608
x1,336:25220533,33686608
(1,336:25220533,33752143:295821,169300,76459
x1,336:25469477,33752143
)
$1,336:25516354,33686608
g1,336:25718664,33686608
g1,336:26730802,33686608
g1,336:27438591,33686608
g1,336:28957978,33686608
g1,336:29648662,33686608
g1,336:30693241,33686608
g1,336:32547058,33686608
g1,336:34992469,33686608
k1,336:36975576,33686608:8376
)
]
]
]
(1,364:3552216,49431839:33423360,0,0
h1,364:3552216,49431839:33423360,0,0
)
]
]
]
!2113
}7
!9
{8
[1,364:4736287,49431839:32239289,44695552,0
[1,364:4736287,4736287:0,0,0
(1,364:4736287,672810:0,0,0
k1,364:4736287,672810:1249852
)
]
[1,364:4736287,49431839:32239289,44695552,0
[1,364:3552216,49431839:33423360,48693248,0
[1,364:3552216,2376991:33423360,1638400,0
(1,364:3552216,2376991:33423360,436470,14417
(1,364:3552216,2376991:33423360,436470,14417
k1,364:35992536,2376991:32440320
g1,364:36647896,2376991
)
)
]
[1,364:3552216,47465759:33423360,44040192,0
[1,347:3552216,36739804:33423360,33314237,0
[1,347:3552216,36739804:33423360,33314237,0
(1,345:3552216,33882501:33423360,30456934,0
k1,345:4387851,33882501:835635
h1,344:4387851,33882501:0,0,0
(1,344:4387851,33882501:31752090,30456934,0
(1,344:4387851,33882501:31752590,30457009,0
(1,344:4387851,33882501:31752590,30457009,0
(1,344:4387851,33882501:0,30457009,0
(1,344:4387851,33882501:0,53691376,0
(1,344:4387851,33882501:55975300,53691376,0
)
k1,344:4387851,33882501:-55975300
)
)
g1,344:36140441,33882501
)
)
)
g1,345:36139941,33882501
k1,345:36975576,33882501:835635
)
(1,345:3552216,35225989:33423360,415826,121503
h1,345:3552216,35225989:0,0,0
k1,345:5064270,35225989:252780
k1,345:6294076,35225989:421157
(1,345:6294076,35225989:0,0,0
(1,345:6294076,34537861:0,0,0
)
)
k1,345:7590846,35225989:252781
k1,345:9396043,35225989:252780
k1,345:10374308,35225989:252781
k1,345:11469357,35225989:252780
k1,345:14152212,35225989:252780
k1,345:17171858,35225989:252781
k1,345:17930117,35225989:252780
k1,345:19163185,35225989:252780
k1,345:21033540,35225989:421157
k1,345:21841935,35225989:252781
k1,345:22936984,35225989:252780
k1,345:24049139,35225989:252781
k1,345:26221796,35225989:252780
k1,345:27316845,35225989:252780
k1,345:29291912,35225989:252781
k1,345:30354520,35225989:252780
k1,345:32494147,35225989:252780
k1,345:35178183,35225989:252781
$1,345:35178183,35225989
x1,345:35527479,35225989
k1,345:35779885,35225989:252406
x1,345:36251377,35225989
k1,345:36503784,35225989:252407
x1,345:36806886,35225989
$1,345:36806886,35225989
k1,345:36975576,35225989:0
)
(1,345:3552216,35914117:33423360,442368,147456
k1,345:4809491,35914117:213286
k1,345:7181533,35914117:213286
k1,345:8933081,35914117:213287
k1,345:9988636,35914117:213286
k1,345:12289899,35914117:213286
k1,345:13479934,35914117:213286
k1,345:15646718,35914117:213287
k1,345:18052380,35914117:213286
k1,345:18754040,35914117:213286
k1,345:19809595,35914117:213286
k1,345:21575299,35914117:213287
k1,345:22294064,35914117:213286
k1,345:23349619,35914117:213286
k1,345:24422279,35914117:213286
k1,345:25612314,35914117:213286
k1,345:26667870,35914117:213287
k1,345:28666553,35914117:213286
k1,345:31038595,35914117:213286
k1,345:32228630,35914117:213286
$1,345:32228630,35914117
x1,345:33003087,35914117
(1,345:33036628,35663554:282622,169300,0
x1,345:33271010,35663554
)
x1,345:33723386,35914117
$1,345:33723386,35914117
k1,345:33936673,35914117:213287
k1,345:34655438,35914117:213286
k1,345:35710993,35914117:213286
k1,345:36975576,35914117:0
)
(1,345:3552216,36602245:33423360,409338,6487
k1,345:36975576,36602245:31334793
g1,345:36975576,36602245
)
]
]
]
(1,364:3552216,49431839:33423360,0,0
h1,364:3552216,49431839:33423360,0,0
)
]
]
]
!3174
}8
!9
{9
[1,364:4736287,49431839:32239289,44695552,0
[1,364:4736287,4736287:0,0,0
(1,364:4736287,672810:0,0,0
k1,364:4736287,672810:1249852
)
]
[1,364:4736287,49431839:32239289,44695552,0
[1,364:3552216,49431839:33423360,48693248,0
[1,364:3552216,2376991:33423360,1638400,0
(1,364:3552216,2376991:33423360,436470,14417
(1,364:3552216,2376991:33423360,436470,14417
k1,364:35992536,2376991:32440320
g1,364:36647896,2376991
)
)
]
[1,364:3552216,47465759:33423360,44040192,0
[1,354:3552216,42749366:33423360,39323799,0
[1,354:3552216,42749366:33423360,39323799,0
(1,352:3552216,39892063:33423360,36466496,0
k1,352:4387851,39892063:835635
h1,351:4387851,39892063:0,0,0
(1,351:4387851,39892063:31752090,36466496,0
(1,351:4387851,39892063:31751237,36466585,0
(1,351:4387851,39892063:31751237,36466585,0
(1,351:4387851,39892063:0,36466585,0
(1,351:4387851,39892063:0,290738944,0
(1,351:4387851,39892063:253144656,290738944,0
)
k1,351:4387851,39892063:-253144656
)
)
g1,351:36139088,39892063
)
)
)
g1,352:36139941,39892063
k1,352:36975576,39892063:835635
)
(1,352:3552216,41235551:33423360,415826,121503
h1,352:3552216,41235551:0,0,0
k1,352:5064270,41235551:252780
k1,352:6294076,41235551:421157
(1,352:6294076,41235551:0,0,0
(1,352:6294076,40547423:0,0,0
)
)
k1,352:7590846,41235551:252781
k1,352:9396043,41235551:252780
k1,352:10374308,41235551:252781
k1,352:11469357,41235551:252780
k1,352:14152212,41235551:252780
k1,352:17171858,41235551:252781
k1,352:17930117,41235551:252780
k1,352:19163185,41235551:252780
k1,352:21033540,41235551:421157
k1,352:21841935,41235551:252781
k1,352:22936984,41235551:252780
k1,352:24049139,41235551:252781
k1,352:26221796,41235551:252780
k1,352:27316845,41235551:252780
k1,352:29291912,41235551:252781
k1,352:30354520,41235551:252780
k1,352:32494147,41235551:252780
k1,352:35178183,41235551:252781
$1,352:35178183,41235551
x1,352:35527479,41235551
k1,352:35779885,41235551:252406
x1,352:36251377,41235551
k1,352:36503784,41235551:252407
x1,352:36806886,41235551
$1,352:36806886,41235551
k1,352:36975576,41235551:0
)
(1,352:3552216,41923679:33423360,442368,147456
k1,352:4809491,41923679:213286
k1,352:7181533,41923679:213286
k1,352:8933081,41923679:213287
k1,352:9988636,41923679:213286
k1,352:12289899,41923679:213286
k1,352:13479934,41923679:213286
k1,352:15646718,41923679:213287
k1,352:18052380,41923679:213286
k1,352:18754040,41923679:213286
k1,352:19809595,41923679:213286
k1,352:21575299,41923679:213287
k1,352:22294064,41923679:213286
k1,352:23349619,41923679:213286
k1,352:24422279,41923679:213286
k1,352:25612314,41923679:213286
k1,352:26667870,41923679:213287
k1,352:28666553,41923679:213286
k1,352:31038595,41923679:213286
k1,352:32228630,41923679:213286
$1,352:32228630,41923679
x1,352:33003087,41923679
(1,352:33036628,41673116:282622,169300,0
x1,352:33271010,41673116
)
x1,352:33723386,41923679
$1,352:33723386,41923679
k1,352:33936673,41923679:213287
k1,352:34655438,41923679:213286
k1,352:35710993,41923679:213286
k1,352:36975576,41923679:0
)
(1,352:3552216,42611807:33423360,409338,6487
k1,352:36975576,42611807:31334793
g1,352:36975576,42611807
)
]
]
]
(1,364:3552216,49431839:33423360,0,0
h1,364:3552216,49431839:33423360,0,0
)
]
]
]
!3178
}9
!9
{10
[1,364:4736287,49431839:32239289,44695552,0
[1,364:4736287,4736287:0,0,0
(1,364:4736287,672810:0,0,0
k1,364:4736287,672810:1249852
)
]
[1,364:4736287,49431839:32239289,44695552,0
[1,364:3552216,49431839:33423360,48693248,0
[1,364:3552216,2376991:33423360,1638400,0
(1,364:3552216,2376991:33423360,436470,14417
(1,364:3552216,2376991:33423360,436470,14417
k1,364:35664856,2376991:32112640
g1,364:36320216,2376991
)
)
]
[1,364:3552216,47465759:33423360,44040192,0
[1,361:3552216,47465759:33423360,44040192,0
[1,361:3552216,49086115:33423360,45660548,0
(1,359:3552216,46228812:33423360,42803245,0
k1,359:9234126,46228812:5681910
h1,358:9234126,46228812:0,0,0
(1,358:9234126,46228812:22059540,42803245,0
(1,358:9234126,46228812:22060359,42803350,0
(1,358:9234126,46228812:22060359,42803350,0
(1,358:9234126,46228812:0,42803350,0
(1,358:9234126,46228812:0,74470648,0
(1,358:9234126,46228812:38381324,74470648,0
)
k1,358:9234126,46228812:-38381324
)
)
g1,358:31294485,46228812
)
)
)
g1,359:31293666,46228812
k1,359:36975576,46228812:5681910
)
(1,359:3552216,47572300:33423360,415826,121503
h1,359:3552216,47572300:0,0,0
k1,359:5038981,47572300:227491
k1,359:6192919,47572300:345289
(1,359:6192919,47572300:0,0,0
(1,359:6192919,46884172:0,0,0
)
)
k1,359:7464399,47572300:227491
k1,359:10944180,47572300:227491
k1,359:11660045,47572300:227491
k1,359:13049489,47572300:227491
k1,359:14590518,47572300:227491
k1,359:15357108,47572300:227491
k1,359:16788405,47572300:227466
k1,359:19930050,47572300:345289
k1,359:21201530,47572300:227491
k1,359:22742559,47572300:227491
k1,359:25213741,47572300:227491
k1,359:26251060,47572300:227491
k1,359:28114723,47572300:227491
k1,359:28847693,47572300:227491
k1,359:29917453,47572300:227491
k1,359:32115969,47572300:345289
k1,359:32899074,47572300:227491
k1,359:33968834,47572300:227491
k1,359:35055699,47572300:227491
k1,359:36975576,47572300:0
)
(1,359:3552216,48260428:33423360,442368,146865
k1,359:5163954,48260428:262810
k1,359:5834333,48260428:262811
k1,359:6737102,48260428:262810
k1,359:8405402,48260428:262749
k1,359:9210261,48260428:262811
k1,359:10601404,48260428:262810
k1,359:12952191,48260428:262810
k1,359:14767419,48260428:262811
k1,359:15840057,48260428:262810
k1,359:19226858,48260428:451247
k1,359:21086267,48260428:390747
k1,359:22552847,48260428:262749
k1,359:23758787,48260428:262811
k1,359:24560696,48260428:262810
k1,359:26375923,48260428:262810
k1,359:27817792,48260428:262811
k1,359:30121983,48260428:262810
k1,359:31968471,48260428:262810
k1,359:33208031,48260428:262811
k1,359:35660268,48260428:262810
k1,359:36975576,48260428:0
)
(1,359:3552216,48948556:33423360,409338,6487
k1,359:36975576,48948556:30002381
g1,359:36975576,48948556
)
]
]
]
(1,364:3552216,49431839:33423360,0,0
h1,364:3552216,49431839:33423360,0,0
)
]
]
]
!2788
}10
Input:85:C:/Users/USER/Dropbox/ANasim/phd/second part of my project/Manuscript/SM_v2/./SM.aux
!104
Postamble:
Count:7424
!27
Post scriptum:


==> anc/SM.tex <==
\documentclass[aps,prl
showpacs,
superscriptaddress,floatfix,reprint,citeautoscript,onecolumn]{revtex4-2}
\usepackage{graphicx}
\newcommand{\RNum}[1]{\uppercase\expandafter{\romannumeral #1\relax}}
\usepackage{amsmath}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{bm}
\usepackage{float}
\usepackage{dcolumn}
\usepackage{subfigure}
\usepackage{units}
\usepackage{hyperref}
\usepackage[usenames]{color}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{siunitx}
\usepackage{wrapfig}
\usepackage{lipsum}
\usepackage{setspace}
\usepackage{xcolor}
%\usepackage{widetext}
\hypersetup{pdfborder=0 0 0,colorlinks=true,citecolor=blue,linkcolor=blue}
\input epsf

\newcommand{\BN}{\textit{h}-BN}
\newcommand{\MBN}{\textit{h}-BN-\textit{ml}}
\newcommand{\beginsupplement}{%
        \setcounter{table}{0}
        \renewcommand{\thetable}{S\arabic{table}}%
        \setcounter{figure}{0}
        \renewcommand{\thefigure}{S\arabic{figure}}%
     }

\begin{document}
\beginsupplement
\title{Supplemental Material: Magnetoelastic coupling enabled tunability of magnon spin current generation in 2D antiferromagnets}
\author{N. Bazazzadeh}
\affiliation{Department of Physics, Shahid Beheshti University, Evin, Tehran 1983969411, Iran}

\author{M. Hamdi}
\altaffiliation[Present address:]{ Laboratory of Nanoscale Magnetic Materials and Magnonics (LMGN), Institute of Materials (IMX), School of Engineering (STI), EPFL, 1015 Lausanne, Switzerland.}
\email{mohamad.hamdi90@gmail.com}
\affiliation{Department of Physics, Shahid Beheshti University, Evin, Tehran 1983969411, Iran}

\author{S. Park}
\affiliation{Center for Correlated Electron Systems, Institute for Basic Science, Seoul 08826, Korea}
%\affiliation{Department of Physics and Astronomy, Seoul National University, Seoul 08826, Korea}
%\affiliation{Center for Theoretical Physics (CTP), Seoul National University, Seoul 08826, Korea}

\author{A. Khavasi}
%\email{khavasi@sharif.edu}
\affiliation{Department of Electrical Engineering, Sharif University of Technology, Tehran, Iran}

\author{S. M. Mohseni}
\email{m-­mohseni@sbu.ac.ir}
\affiliation{Department of Physics, Shahid Beheshti University, Evin, Tehran 1983969411, Iran}

\author{A. Sadeghi}
\email{ali\_sadeghi@sbu.ac.ir}
\affiliation{Department of Physics, Shahid Beheshti University, Evin, Tehran 1983969411, Iran}


\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified



\maketitle

%\tableofcontents

In the following, we first present the details of Hamiltonian in bosonic BdG form with N\'eel and zigzag magnetic order. Then, the Berry curvature and generalized Berry curvatures is illustrated for all studied materials. We also show how the bands are affected by magnetoelastic coupling (MEC). Finally, the contribution of each band to SNE coefficient is demonstrated.

\section{\label{sec:level1}Hamiltonian in bosonic BdG form}

For N\'eel magnetic order in the honeycomb lattice, we first express the total Hamiltonian in the basis $\tilde{\phi}_\mathbf{k}=(a_{1,\mathbf{k}},a_{2,\mathbf{k}},a^\dagger_{1,-\mathbf{k}},a^\dagger_{2,-\mathbf{k}},p_{1,\mathbf k},p_{2,\mathbf k},u_{1,\mathbf k},u_{2,\mathbf k})^T$ where $a_{i,\mathbf{k}}$, $p_{i,\mathbf k}$ and $u_{i,\mathbf k}$ are the lattice Fourier transformations of $a_i$, $p_i=M\dot{u_i}$ and $u_i$, respectively. In this basis, the total Hamiltonian is
\begin{equation}
H=\frac{1}{2}\sum_k \tilde{\phi}^\dagger_\mathbf{k}\mathcal{\tilde{H}}(\mathbf{k})\tilde{\phi}_\mathbf{k}
\end{equation}
with 
\begin{equation}\label{HNeel}
\tilde{\mathcal H}(\mathbf k) = 
\begin{bmatrix}
\mathcal{H}_m&\mathbf{0}_{4\times 2}&\mathcal{\tilde{H}}_{mp}\\
\mathbf{0}_{2\times 4}&\mathbf{I}_{2\times 2}/\bar{M}&\mathbf{0}_{2\times 2}\\
\mathcal{\tilde{H}}^\dagger_{mp}&\mathbf{0}_{2\times 2}&\mathcal{\tilde{H}}_{p}
\end{bmatrix}
\end{equation}
where $\mathbf{I}$ and $\mathbf 0$ are the identity and zero matrices, respectively. In a system of units where the energy and the length are measured in meV and \AA, respectively, and $\hbar=1$, we use a unit conversion for the mass as $\bar{M}=M\frac{e}{\hbar^2}\times 10^{-23}$ in the above equation. So $\bar{M}$ = 13.14, 12.18, 12.44 and 14.04 for Mn, V, Cr and Ni, respectively. In the following, we introduce other matrices in this equation.

Let us start with the magnon Hamiltonian ($\mathcal{H}_m$),

\begin{equation}
\mathcal H_m(\mathbf k)=P_m\begin{bmatrix} H^{NL}(\mathbf k) &\mathbf 0_{2\times 2}  \\
 \mathbf 0_{2\times 2}&[H^{NL}(-\mathbf k)]^T \end{bmatrix}P^\dagger_m
 \label{NeelMagnon}
 \end{equation} 
with
 \begin{equation}
H^{NL}(\mathbf k) = S
\begin{bmatrix}
J+\mu H+J_2\gamma_{2\mathbf k}-D_{2z}\bar\gamma_{2\mathbf k}&J_1\gamma_{1\mathbf k}+J_3\gamma_{3\mathbf k}\\
J_1\gamma^\star_{1\mathbf k} +J_3\gamma^\star_{3\mathbf k}& J-\mu H+J_2\gamma_{2\mathbf k}+D_{2z}\bar\gamma_{2\mathbf k}
\end{bmatrix}
\end{equation}
where $J =3(J_1+J_3-2J_2)-\mathcal{K}$ ,$\gamma_{l\mathbf k} = \sum_m\gamma_{lm}$, $\gamma_{lm}=e^{i\mathbf k.\mathbf d_{lm}}$ and $\bar\gamma_{2\mathbf k} = \sum_{m \in odd} 2\sin(\mathbf k.\mathbf d_{2m})$ with $\mathbf d_{lm}$ are the relative positions of the $l$'th nearest neighbor vectors. In \ref{NeelMagnon} the matrix $P_m$ transforms $\bar\psi_{\mathbf k}=(a_{1,\mathbf k},a^\dagger_{2,-\mathbf k},a^\dagger_{1,-\mathbf k},a_{2,\mathbf k})^T$ to the desired basis $\psi_{\mathbf k}=(a_{1,\mathbf k},a_{2,\mathbf k},a^\dagger_{1,-\mathbf k},a^\dagger_{2,-\mathbf k})^T$, and it reads as
\begin{equation}
P_m= 
\begin{bmatrix}
1&0&0&0\\
0&0&0&1\\
0&0&1&0\\
0&1&0&0
\end{bmatrix}
\end{equation}
It should be noted that in $\bar\psi_{\mathbf{k}}$ basis the block diagonalized middle matrix in \ref{NeelMagnon} would be the magnon Hamiltonian.

In Eq. \ref{HNeel} the phonon Hamiltonian ($\tilde{\mathcal H}_p$), using $\chi_{\mathbf k}=(u_{1,\mathbf k},u_{2,\mathbf k})^T$ as the basis, can be written as 
\begin{equation}
\tilde{\mathcal H}_p(\mathbf k) = K^z_1
\begin{bmatrix}
3& -\gamma_{1\mathbf k} \\
-\gamma^\star_{1\mathbf k} & 3
\end{bmatrix}
\end{equation}

and finally for MEC part ($\tilde{\mathcal H}_{mp}$) in Eq. \ref{HNeel} we have,

\begin{equation}
\tilde{\mathcal H}_{mp}(\mathbf k) = \kappa\frac{\sqrt{2S}}{4}
\begin{bmatrix}
0&\xi_{1\mathbf k}\\
\xi^\star_{1\mathbf k}&0\\
0&\bar\xi_{1\mathbf k}\\
\bar\xi^\star_{1\mathbf k}&0
\end{bmatrix}
\end{equation}
where
\begin{equation}
\xi_{1\mathbf k} = -2i\gamma_{11}+(\sqrt{3}+i)\gamma_{12}+(-\sqrt{3}+i)\gamma_{13}
\end{equation}
\begin{equation}
\bar\xi_{1\mathbf k} = 2i\gamma_{11}+(\sqrt{3}-i)\gamma_{12}+(-\sqrt{3}-i)\gamma_{13}
\end{equation}


As the final step, we should transform the magnon-phonon Hamiltonian into bosonic BdG form. To this end we define the $v_{i}$ and $v^\dagger_{i}$ operators as 
\begin{equation}
u_{i}=\frac{\sqrt{2}}{2}i(v_{i}-v^\dagger_{i})
\end{equation}
\begin{equation}
p_{i}=\frac{\sqrt{2}}{2}(v_{i}+v^\dagger_{i})
\end{equation}
Now we apply the following transformation
\begin{equation}
\mathcal{H}(\mathbf{k}) =P V^\dagger\tilde{\mathcal{H}}(\mathbf{k})VP^\dagger
\end{equation}
where
\begin{equation}
V=
\begin{bmatrix}
\mathbf{I}_{2\times 2}&\mathbf{0}_{2\times 2}&\mathbf{0}_{2\times 4}\\
\mathbf{0}_{2\times 2}&\mathbf{I}_{2\times 2}&\mathbf{0}_{2\times 4}\\
\mathbf{0}_{2\times 4}&\frac{\sqrt{2}}{2}\mathbf I_{2\times 2}&\frac{\sqrt{2}}{2}\mathbf I_{2\times 2}\\
\mathbf{0}_{2\times 4}&i\frac{\sqrt{2}}{2}\mathbf I_{2\times 2}&-i\frac{\sqrt{2}}{2}\mathbf I_{2\times 2}
\end{bmatrix}
\end{equation}
transforms the Hamiltonian into bosonic BdG form and 
\begin{equation}
P=
\begin{bmatrix}
\mathbf{I}_{2\times 2}&\mathbf{0}_{2\times 2}&\mathbf{0}_{2\times 2}&\mathbf{0}_{2\times 2}\\
\mathbf{0}_{2\times 2}&\mathbf{0}_{2\times 2}&\mathbf{I}_{2\times 2}&\mathbf{0}_{2\times 2}\\
\mathbf{0}_{2\times 2}&\mathbf{I}_{2\times 2}&\mathbf{0}_{2\times 2}&\mathbf{0}_{2\times 2}\\
\mathbf{0}_{2\times 2}&\mathbf{0}_{2\times 2}&\mathbf{0}_{2\times 2}&\mathbf{I}_{2\times 2}
\end{bmatrix}
\end{equation}
rearrange the Hamiltonian in the basis $\phi_\mathbf{k}=(a_{1,\mathbf{k}},a_{2,\mathbf{k}},v_{1,\mathbf{k}},v_{2,\mathbf{k}},a^\dagger_{1,-\mathbf{k}},a^\dagger_{2,-\mathbf{k}},v^\dagger_{1,-\mathbf{k}},v^\dagger_{2,-\mathbf{k}})^T$.

Now let us consider the honeycomb lattice with zigzag magnetic order. 
The total Hamiltonian using the basis 
$\tilde{\phi}_\mathbf{k}=(a_{1,\mathbf{k}},a_{2,\mathbf{k}},a_{3,\mathbf{k}},a_{4,\mathbf{k}},a^\dagger_{1,-\mathbf{k}},a^\dagger_{2,-\mathbf{k}},a^\dagger_{3,-\mathbf{k}},a^\dagger_{4,-\mathbf{k}},p_{1,\mathbf k},p_{2,\mathbf k},p_{3,\mathbf k},p_{4,\mathbf k},u_{1,\mathbf k},u_{2,\mathbf k},u_{3,\mathbf k},u_{4,\mathbf k})^T$ can be written as
\begin{equation}
H=\frac{1}{2}\sum_k \tilde{\phi}^\dagger_\mathbf{k}\mathcal{\tilde{H}}(\mathbf{k})\tilde{\phi}_\mathbf{k}
\end{equation}
where
\begin{equation}
\tilde{\mathcal H}(\mathbf k) = 
\begin{bmatrix}
\mathcal{H}_m&\mathbf{0}_{8\times 4}&\mathcal{\tilde{H}}_{mp}\\
\mathbf{0}_{4\times 8}&\mathbf{I}_{4\times 4}/\bar{M}&\mathbf{0}_{4\times 4}\\
\mathcal{\tilde{H}}^\dagger_{mp}&\mathbf{0}_{4\times 4}&\mathcal{\tilde{H}}_{p}
\end{bmatrix}
\label{Hzig}
\end{equation}

The magnon Hamiltonian ($\mathcal{H}_m$) in the basis $\psi_{\mathbf k}=(a_{1,\mathbf k},a_{2,\mathbf k},a_{3,\mathbf k},a_{4,\mathbf k},a^\dagger_{1,-\mathbf k},a^\dagger_{2,-\mathbf k},a^\dagger_{3,-\mathbf k},a^\dagger_{4,-\mathbf k})^T$ is given as\cite{lee2018magnonic}
\begin{equation}
\mathcal H_m(\mathbf k)=P_m\begin{bmatrix} H^{ZZ}(\mathbf k) &\mathbf{0}_{4\times 4}  \\
 \mathbf{0}_{4\times 4}&[H^{ZZ}(-\mathbf k)]^T \end{bmatrix}P^\dagger_m
 \end{equation} 
 with 
 \begin{equation}
P_m= 
\begin{bmatrix}
1&0&0&0&0&0&0&0\\
0&0&0&0&0&0&0&1\\
0&0&0&0&0&1&0&0\\
0&0&1&0&0&0&0&0\\
0&0&0&0&1&0&0&0\\
0&0&0&1&0&0&0&0\\
0&1&0&0&0&0&0&0\\
0&0&0&0&0&0&1&0
\end{bmatrix}
\end{equation}
and
 \begin{equation}
 H^{ZZ}(\mathbf k)=S\begin{bmatrix}A(\mathbf k) & \alpha(\mathbf k)   \\
 \alpha^\dagger(\mathbf k) & A(-\mathbf k)\end{bmatrix}
 \label{ZigBlock}
 \end{equation}
 In \ref{ZigBlock} the matrix elements are given in terms of Pauli matrices $\sigma_i$ as
 \begin{equation}
 \begin{split}
 &A(\mathbf k)=iD_{2z}[\sigma_0(\gamma_{21}-\gamma_{24})+\sigma_1(-\gamma_{22}+\gamma_{23}+\gamma_{25}-\gamma_{26})]+J_2[\sigma_0(\gamma_{21}+\gamma_{24})+\sigma_1(\gamma_{22}+\gamma_{23}+\gamma_{25}+\gamma_{26})]\\&
+\sigma_0(-J_1+2J_2+3J_3-\mathcal{K})+\sigma_3 \mu H\\
 \end{split}
 \end{equation}
 and
 \begin{equation}
 \begin{split}
 &\alpha(\mathbf k)=J_1[\sigma_0(\gamma^{\star}_{12}+\gamma^{\star}_{13})+\sigma_1\gamma^{\star}_{11}]+J_3\sigma_1(\gamma^{\star}_{31}+\gamma^{\star}_{32}+\gamma^{\star}_{33})
 \end{split}
 \end{equation}
 
The phonon Hamiltonian ($\tilde{\mathcal H}_p$), using $\chi_{\mathbf k}=(u_{1,\mathbf k},u_{2,\mathbf k},u_{3,\mathbf k},u_{4,\mathbf k})^T$ as the basis, can be written as 
\begin{equation}
\tilde{\mathcal H}_p(\mathbf k) = K^z_1
\begin{bmatrix}
3& -\gamma^\star_{11}&0&-\gamma^\star_{12}-\gamma^\star_{13} \\
-\gamma_{11}&3&-\gamma_{12}-\gamma_{13}&0 \\
0&-\gamma^\star_{12}-\gamma^\star_{13}&3& -\gamma^\star_{11} \\
-\gamma_{12}-\gamma_{13}&0&-\gamma_{11}&3 
\end{bmatrix}
\end{equation}

Finally the MEC term ($\tilde{\mathcal H}_{mp}$) in Eq. \ref{Hzig} is 
\begin{equation}
\tilde{\mathcal H}_{mp}(\mathbf k) = \kappa\frac{\sqrt{2S}}{4}
\begin{bmatrix}
0&2i\gamma^\star_{11}&0&-\bar\zeta^\star_{1\mathbf k}\\
-2i\gamma_{11}&0&-\bar\zeta_{1\mathbf k}&0\\
0&\zeta^\star_{1\mathbf k}&0&2i\gamma^\star_{11}\\
\zeta_{1\mathbf k}&0&-2i\gamma_{11}&0\\
0&-2i\gamma^\star_{11}&0&-\zeta^\star_{1\mathbf k}\\
2i\gamma_{11}&0&-\zeta_{1\mathbf k}&0\\
0&\bar\zeta^\star_{1\mathbf k}&0&-2i\gamma^\star_{11}\\
\bar\zeta_{1\mathbf k}&0&2i\gamma_{11}&0
\end{bmatrix}
\end{equation}
In this equation we use the following parameters
\begin{equation}
\zeta_{1\mathbf k} = (\sqrt{3}+i)\gamma_{12}+(-\sqrt{3}+i)\gamma_{13}
\end{equation}
\begin{equation}
\bar\zeta_{1\mathbf k} = (\sqrt{3}-i)\gamma_{12}+(-\sqrt{3}-i)\gamma_{13}
\end{equation}





Now we transform the magnon-phonon Hamiltonian into bosonic BdG form: 
\begin{equation}
\mathcal{H}(\mathbf{k}) =P V^\dagger\tilde{\mathcal{H}}(\mathbf{k})VP^\dagger
\end{equation}
where
\begin{equation}
V=
\begin{bmatrix}
\mathbf{I}_{4\times 4}&\mathbf{0}_{4\times 4}&\mathbf{0}_{4\times 8}\\
\mathbf{0}_{4\times 4}&\mathbf{I}_{4\times 4}&\mathbf{0}_{4\times 8}\\
\mathbf{0}_{4\times 8}&\frac{\sqrt{2}}{2}\mathbf I_{4\times 4}&\frac{\sqrt{2}}{2}\mathbf I_{4\times 4}\\
\mathbf{0}_{4\times 8}&i\frac{\sqrt{2}}{2}\mathbf I_{4\times 4}&-i\frac{\sqrt{2}}{2}\mathbf I_{4\times 4}
\end{bmatrix}
\end{equation}
and 
\begin{equation}
P=
\begin{bmatrix}
\mathbf{I}_{4\times 4}&\mathbf{0}_{4\times 4}&\mathbf{0}_{4\times 4}&\mathbf{0}_{4\times 4}\\
\mathbf{0}_{4\times 4}&\mathbf{0}_{4\times 4}&\mathbf{I}_{4\times 4}&\mathbf{0}_{4\times 4}\\
\mathbf{0}_{4\times 4}&\mathbf{I}_{4\times 4}&\mathbf{0}_{4\times 4}&\mathbf{0}_{4\times 4}\\
\mathbf{0}_{4\times 4}&\mathbf{0}_{4\times 4}&\mathbf{0}_{4\times 4}&\mathbf{I}_{4\times 4}
\end{bmatrix}
\end{equation}
The Hamiltonian is now in the basis: 

$\phi_\mathbf{k}=(a_{1,\mathbf{k}},a_{2,\mathbf{k}},a_{3,\mathbf{k}},a_{4,\mathbf{k}},v_{1,\mathbf{k}},v_{2,\mathbf{k}},v_{3,\mathbf{k}},v_{4,\mathbf{k}},a^\dagger_{1,-\mathbf{k}},a^\dagger_{2,-\mathbf{k}},a^\dagger_{3,-\mathbf{k}},a^\dagger_{4,-\mathbf{k}},v^\dagger_{1,-\mathbf{k}},v^\dagger_{2,-\mathbf{k}},v^\dagger_{3,-\mathbf{k}},v^\dagger_{4,-\mathbf{k}})^T$.

\section{\label{sec:level1}Berry curvature and magnon bands}

The Berry curvature of the $m$’th band is given by \cite{park2019topological} 
\begin{equation}
\Omega_m=
\sum_{m\ne n}\frac{i\left \langle n| \mathbf \nabla H |m\right \rangle (\hat \varphi)_{mm} \times \left \langle m|\mathbf \nabla H|n\right \rangle} {[(\hat \varphi E)_{nn}-(\hat \varphi E)_{mm}]^2} 
\label{berry}
\end{equation}
where the index $\mathbf k$ is dropped for simplicity. The Berry curvatures are illustrated in Figs. \ref{BerryNeel} and \ref{BerryZig} for N\'eel and zigzag ordered materials, respectively. The generalized Berry curvature for N\'eel and zigzag ordered materials are also plotted in Figs. \ref{GenBerryNeel} and \ref{GenBerryZig}, respectively.

\begin{figure*}
 \centering
 \includegraphics[width=0.95\textwidth]{BerryNeel.pdf}
 \caption{The Berry curvature of the N\'eel order materials. $k_x$ and $k_y$ are in units of the lattice constant inverse.}
 \label{BerryNeel}
 % \label{BerrywithDMI}
\end{figure*}
\begin{figure*}
 \centering
 \includegraphics[width=0.95\textwidth]{BerryZig.pdf}
 \caption{The Berry curvature of the zigzag order materials. $k_x$ and $k_y$ are in units of the lattice constant inverse.}
 \label{BerryZig}
 % \label{BerrywithDMI}
\end{figure*}
\begin{figure*} 
\centering
\includegraphics[width=0.95\textwidth]{GenBerryNeel.pdf}
\caption{The generalized Berry curvature of the N\'eel order materials. $k_x$ and $k_y$ are in units of the lattice constant inverse.}
\label{GenBerryNeel}
\end{figure*}
\begin{figure*}
\centering
\includegraphics[width=0.95\textwidth]{GenBerryZig.pdf}
\caption{The generalized Berry curvature of the zigzag order materials. $k_x$ and $k_y$ are in units of the lattice constant inverse.}
\label{GenBerryZig}
\end{figure*}

The bands for the materials considered in the main text is shown in the first and second columns of Fig. \ref{MECvsNoMEC} for $\kappa=0$ and $\kappa\neq 0$, respectively, in which the magnon/phonon content of the bands is encoded with red/blue colors. For the sake of comparison, the last column in this figure shows bands for $\kappa\neq 0$ in which the color of $n$'th band is determined by the value of $|\langle S^z \rangle|_{n} =|\langle n,\mathbf k|S^z|n,\mathbf k \rangle|$. Moreover, some of anticrossing regions where the MEC leads to hybridization of magnon and phonon bands are plotted in Fig. \ref{Zoom}. Finally, we illustrate the contribution of each band to SNE coefficient in Fig. \ref{BandsContribution}. In this figure, the left and right columns are for $\kappa=0$ and $\kappa\neq 0$, respectively.

\begin{figure*}
 \centering
 \includegraphics[width=0.95\textwidth]{MECvsNoMEC.pdf}
 \caption{The bands for the materials considered in this work. In the left column the figures are plotted assuming $\kappa = 0$. The colorbar shows the magnon and phonon contents of the bands in the left and the middle columns and $|\langle S^z \rangle|$ in the right column.}
 \label{MECvsNoMEC}
\end{figure*}

\begin{figure*}
 \centering
 \includegraphics[width=0.95\textwidth]{magnonbandZoom.pdf}
 \caption{The bands for the materials considered in this work. In the left column the figures are plotted assuming $\kappa = 0$. The colorbar shows the magnon and phonon contents of the bands in the left and the middle columns and $|\langle S^z \rangle|$ in the right column.}
 \label{Zoom}
\end{figure*}

\begin{figure*}
 \centering
 \includegraphics[width=0.66\textwidth]{BandsContribution.pdf}
 \caption{The contribution of each band to SNE coefficient. The band numbers are shown in the legend. In the left column there is no MEC so only magnon bands are considered. Inset: SNE due to bands with positive (blue) and negative (red) contribution.}
 \label{BandsContribution}
\end{figure*}

\bibliography{ref}
\end{document}
%
% ****** End of file apssamp.tex ******


==> anc/SMNotes.bib <==
@CONTROL{REVTEX42Control}
@CONTROL{apsrev42Control,author="08",editor="1",pages="0",title="0",year="1"}


==> anc/ref.bib <==
@article{jungwirth2016antiferromagnetic,
  title={Antiferromagnetic spintronics},
  author={Jungwirth, Tomas and Marti, X and Wadley, P and Wunderlich, J},
  journal={Nature nanotechnology},
  volume={11},
  number={3},
  pages={231--241},
  year={2016},
  publisher={Nature Publishing Group}
}

@article{baltz2018antiferromagnetic,
  title={Antiferromagnetic spintronics},
  author={Baltz, V and Manchon, Aurelien and Tsoi, M and Moriyama, T and Ono, T and Tserkovnyak, Y},
  journal={Reviews of Modern Physics},
  volume={90},
  number={1},
  pages={015005},
  year={2018},
  publisher={APS}
}
@article{jungfleisch2018perspectives,
  title={Perspectives of antiferromagnetic spintronics},
  author={Jungfleisch, Matthias B and Zhang, Wei and Hoffmann, Axel},
  journal={Physics Letters A},
  volume={382},
  number={13},
  pages={865--871},
  year={2018},
  publisher={Elsevier}
}


@article{shiomi2017experimental,
  title={Experimental evidence consistent with a magnon Nernst effect in the antiferromagnetic insulator MnPS 3},
  author={Shiomi, Y and Takashima, R and Saitoh, E},
  journal={Physical Review B},
  volume={96},
  number={13},
  pages={134425},
  year={2017},
  publisher={APS}
}
@article{cheng2016spin,
  title={Spin Nernst effect of magnons in collinear antiferromagnets},
  author={Cheng, Ran and Okamoto, Satoshi and Xiao, Di},
  journal={Physical review letters},
  volume={117},
  number={21},
  pages={217202},
  year={2016},
  publisher={APS}
}
@article{wildes2021search,
  title={Search for nonreciprocal magnons in MnPS 3},
  author={Wildes, AR and Okamoto, Satoshi and Xiao, Di},
  journal={Physical Review B},
  volume={103},
  number={2},
  pages={024424},
  year={2021},
  publisher={APS}
}
@article{ogawa2015photodrive,
  title={Photodrive of magnetic bubbles via magnetoelastic waves},
  author={Ogawa, Naoki and Koshibae, Wataru and Beekman, Aron Jonathan and Nagaosa, Naoto and Kubota, Masashi and Kawasaki, Masashi and Tokura, Yoshinori},
  journal={Proceedings of the National Academy of Sciences},
  volume={112},
  number={29},
  pages={8977--8981},
  year={2015},
  publisher={National Acad Sciences}
}

@article{takahashi2016berry,
  title={Berry curvature in magnon-phonon hybrid systems},
  author={Takahashi, Ryuji and Nagaosa, Naoto},
  journal={Physical review letters},
  volume={117},
  number={21},
  pages={217205},
  year={2016},
  publisher={APS}
}
@article{zhang2019thermal,
  title={Thermal hall effect induced by magnon-phonon interactions},
  author={Zhang, Xiaoou and Zhang, Yinhan and Okamoto, Satoshi and Xiao, Di},
  journal={Physical review letters},
  volume={123},
  number={16},
  pages={167202},
  year={2019},
  publisher={APS}
}
@article{park2019topological,
  title={Topological magnetoelastic excitations in noncollinear antiferromagnets},
  author={Park, Sungjoon and Yang, Bohm-Jung},
  journal={Physical Review B},
  volume={99},
  number={17},
  pages={174435},
  year={2019},
  publisher={APS}
}
@article{murakami2003dissipationless,
  title={Dissipationless quantum spin current at room temperature},
  author={Murakami, Shuichi and Nagaosa, Naoto and Zhang, Shou-Cheng},
  journal={Science},
  volume={301},
  number={5638},
  pages={1348--1351},
  year={2003},
  publisher={American Association for the Advancement of Science}
}

@article{kane2005z,
  title={Z 2 topological order and the quantum spin Hall effect},
  author={Kane, Charles L and Mele, Eugene J},
  journal={Physical review letters},
  volume={95},
  number={14},
  pages={146802},
  year={2005},
  publisher={APS}
}
@article{bernevig2006quantum,
  title={Quantum spin Hall effect and topological phase transition in HgTe quantum wells},
  author={Bernevig, B Andrei and Hughes, Taylor L and Zhang, Shou-Cheng},
  journal={science},
  volume={314},
  number={5806},
  pages={1757--1761},
  year={2006},
  publisher={American Association for the Advancement of Science}
}

@article{onoda2006intrinsic,
  title={Intrinsic versus extrinsic anomalous Hall effect in ferromagnets},
  author={Onoda, Shigeki and Sugimoto, Naoyuki and Nagaosa, Naoto},
  journal={Physical review letters},
  volume={97},
  number={12},
  pages={126602},
  year={2006},
  publisher={APS}
}
@article{sinitsyn2007anomalous,
  title={Anomalous Hall effect in a two-dimensional Dirac band: The link between the Kubo-Streda formula and the semiclassical Boltzmann equation approach},
  author={Sinitsyn, NA and MacDonald, AH and Jungwirth, T and Dugaev, VK and Sinova, Jairo},
  journal={Physical Review B},
  volume={75},
  number={4},
  pages={045315},
  year={2007},
  publisher={APS}
}
@article{go2019topological,
  title={Topological Magnon-Phonon Hybrid Excitations in Two-Dimensional Ferromagnets with Tunable Chern Numbers},
  author={Go, Gyungchoon and Kim, Se Kwon and Lee, Kyung-Jin},
  journal={Physical review letters},
  volume={123},
  number={23},
  pages={237207},
  year={2019},
  publisher={APS}
}
@article{thingstad2019chiral,
  title={Chiral phonon transport induced by topological magnons},
  author={Thingstad, Even and Kamra, Akashdeep and Brataas, Arne and Sudb{\o}, Asle},
  journal={Physical review letters},
  volume={122},
  number={10},
  pages={107201},
  year={2019},
  publisher={APS}
}
@article{wiedenmann1981neutron,
  title={Neutron diffraction study of the layered compounds MnPSe3 and FePSe3},
  author={Wiedenmann, A and Rossat-Mignod, J and Louisy, A and Brec, R and Rouxel, J},
  journal={Solid State Communications},
  volume={40},
  number={12},
  pages={1067--1072},
  year={1981},
  publisher={Elsevier}
}
@article{wildes1998spin,
  title={Spin waves and the critical behaviour of the magnetization in},
  author={Wildes, AR and Roessli, B and Lebech, B and Godfrey, KW},
  journal={Journal of Physics: Condensed Matter},
  volume={10},
  number={28},
  pages={6417},
  year={1998},
  publisher={IOP Publishing}
}
@article{siberchicot1996band,
  title={Band structure calculations of ferromagnetic chromium tellurides CrSiTe3 and CrGeTe3},
  author={Siberchicot, B and Jobic, S and Carteaux, V and Gressier, P and Ouvrard, G},
  journal={The Journal of Physical Chemistry},
  volume={100},
  number={14},
  pages={5863--5867},
  year={1996},
  publisher={ACS Publications}
}
@article{sivadas2015magnetic,
  title={Magnetic ground state of semiconducting transition-metal trichalcogenide monolayers},
  author={Sivadas, Nikhil and Daniels, Matthew W and Swendsen, Robert H and Okamoto, Satoshi and Xiao, Di},
  journal={Physical Review B},
  volume={91},
  number={23},
  pages={235425},
  year={2015},
  publisher={APS}
}
@article{chittari2016electronic,
  title={Electronic and magnetic properties of single-layer m P X 3 metal phosphorous trichalcogenides},
  author={Chittari, Bheema Lingam and Park, Youngju and Lee, Dongkyu and Han, Moonsup and MacDonald, Allan H and Hwang, Euyheon and Jung, Jeil},
  journal={Physical Review B},
  volume={94},
  number={18},
  pages={184428},
  year={2016},
  publisher={APS}
}
@article{joy1992magnetism,
  title={Magnetism in the layered transition-metal thiophosphates M PS 3 (M= Mn, Fe, and Ni)},
  author={Joy, PA and Vasudevan, S},
  journal={Physical Review B},
  volume={46},
  number={9},
  pages={5425},
  year={1992},
  publisher={APS}
}
@article{takano2004magnetic,
  title={Magnetic properties and specific heat of MPS3 (M= Mn, Fe, Zn)},
  author={Takano, Y and Arai, N and Arai, A and Takahashi, Y and Takase, K and Sekizawa, K},
  journal={Journal of Magnetism and Magnetic Materials},
  volume={272},
  pages={E593--E595},
  year={2004},
  publisher={Elsevier}
}
@article{zhang20203,
  title={Su (3) topology of magnon-phonon hybridization in 2d antiferromagnets},
  author={Zhang, Shu and Go, Gyungchoon and Lee, Kyung-Jin and Kim, Se Kwon},
  journal={Physical review letters},
  volume={124},
  number={14},
  pages={147204},
  year={2020},
  publisher={APS}
}
@article{cheng2016spin,
  title={Spin Nernst effect of magnons in collinear antiferromagnets},
  author={Cheng, Ran and Okamoto, Satoshi and Xiao, Di},
  journal={Physical review letters},
  volume={117},
  number={21},
  pages={217202},
  year={2016},
  publisher={APS}
}
@article{zyuzin2016magnon,
  title={Magnon spin nernst effect in antiferromagnets},
  author={Zyuzin, Vladimir A and Kovalev, Alexey A},
  journal={Physical review letters},
  volume={117},
  number={21},
  pages={217203},
  year={2016},
  publisher={APS}
}
@article{guo2017large,
  title={Large anomalous Nernst and spin Nernst effects in the noncollinear antiferromagnets Mn 3 X (X= Sn, Ge, Ga)},
  author={Guo, Guang-Yu and Wang, Tzu-Cheng},
  journal={Physical Review B},
  volume={96},
  number={22},
  pages={224415},
  year={2017},
  publisher={APS}
}
@article{zhang2018spin,
  title={Spin-Nernst effect in the paramagnetic regime of an antiferromagnetic insulator},
  author={Zhang, Yinhan and Okamoto, Satoshi and Xiao, Di},
  journal={Physical Review B},
  volume={98},
  number={3},
  pages={035424},
  year={2018},
  publisher={APS}
}
@article{bazazzadeh2021symmetry,
  title={Symmetry enhanced spin-Nernst effect in honeycomb antiferromagnetic transition metal trichalcogenide monolayers},
  author={Bazazzadeh, N and Hamdi, M and Haddadi, F and Khavasi, A and Sadeghi, A and Mohseni, SM},
  journal={Physical Review B},
  volume={103},
  number={1},
  pages={014425},
  year={2021},
  publisher={APS}
}
@article{ou2016strong,
  title={Strong spin Hall effect in the antiferromagnet PtMn},
  author={Ou, Yongxi and Shi, Shengjie and Ralph, DC and Buhrman, RA},
  journal={Physical Review B},
  volume={93},
  number={22},
  pages={220405},
  year={2016},
  publisher={APS}
}
@article{zhang2014spin,
  title={Spin Hall effects in metallic antiferromagnets},
  author={Zhang, Wei and Jungfleisch, Matthias B and Jiang, Wanjun and Pearson, John E and Hoffmann, Axel and Freimuth, Frank and Mokrousov, Yuriy},
  journal={Physical review letters},
  volume={113},
  number={19},
  pages={196602},
  year={2014},
  publisher={APS}
}
@article{mendes2014large,
  title={Large inverse spin Hall effect in the antiferromagnetic metal Ir 20 Mn 80},
  author={Mendes, JBS and Cunha, RO and Santos, O Alves and Ribeiro, PRT and Machado, FLA and Rodr{\'\i}guez-Su{\'a}rez, RL and Azevedo, A and Rezende, SM},
  journal={Physical Review B},
  volume={89},
  number={14},
  pages={140406},
  year={2014},
  publisher={APS}
}
@article{kimata2019magnetic,
  title={Magnetic and magnetic inverse spin Hall effects in a non-collinear antiferromagnet},
  author={Kimata, Motoi and Chen, Hua and Kondou, Kouta and Sugimoto, Satoshi and Muduli, Prasanta K and Ikhlas, Muhammad and Omori, Yasutomo and Tomita, Takahiro and MacDonald, Allan H and Nakatsuji, Satoru and others},
  journal={Nature},
  volume={565},
  number={7741},
  pages={627--630},
  year={2019},
  publisher={Nature Publishing Group}
}
@article{kawano2019thermal,
  title={Thermal Hall effect and topological edge states in a square-lattice antiferromagnet},
  author={Kawano, Masataka and Hotta, Chisa},
  journal={Physical Review B},
  volume={99},
  number={5},
  pages={054422},
  year={2019},
  publisher={APS}
}
@article{mook2019thermal,
  title={Thermal Hall effect in noncollinear coplanar insulating antiferromagnets},
  author={Mook, Alexander and Henk, J{\"u}rgen and Mertig, Ingrid},
  journal={Physical Review B},
  volume={99},
  number={1},
  pages={014427},
  year={2019},
  publisher={APS}
}
@article{kim2019magnon,
  title={Magnon topology and thermal Hall effect in trimerized triangular lattice antiferromagnet},
  author={Kim, Kyung-Su and Lee, Ki Hoon and Chung, Suk Bum and Park, Je-Geun},
  journal={Physical Review B},
  volume={100},
  number={6},
  pages={064412},
  year={2019},
  publisher={APS}
}

@article{bazazzadeh2021symmetry,
  title={Symmetry enhanced spin-Nernst effect in honeycomb antiferromagnetic transition metal trichalcogenide monolayers},
  author={Bazazzadeh, N and Hamdi, M and Haddadi, F and Khavasi, A and Sadeghi, A and Mohseni, SM},
  journal={Physical Review B},
  volume={103},
  number={1},
  pages={014425},
  year={2021},
  publisher={APS}
}

@article{perdew1996generalized,
  title={Generalized gradient approximation made simple},
  author={Perdew, John P and Burke, Kieron and Ernzerhof, Matthias},
  journal={Physical review letters},
  volume={77},
  number={18},
  pages={3865},
  year={1996},
  publisher={APS}
}
@article{giannozzi2009quantum,
  title={QUANTUM ESPRESSO: a modular and open-source software project for quantum simulations of materials},
  author={Giannozzi, Paolo and Baroni, Stefano and Bonini, Nicola and Calandra, Matteo and Car, Roberto and Cavazzoni, Carlo and Ceresoli, Davide and Chiarotti, Guido L and Cococcioni, Matteo and Dabo, Ismaila and others},
  journal={Journal of physics: Condensed matter},
  volume={21},
  number={39},
  pages={395502},
  year={2009},
  publisher={IOP Publishing}
}
@book{nolting2009quantum,
  title={Quantum theory of magnetism},
  author={Nolting, Wolfgang and Ramakanth, Anupuru},
  year={2009},
  publisher={Springer Science \& Business Media}
}
@article{lee2018magnonic,
  title={Magnonic quantum spin Hall state in the zigzag and stripe phases of the antiferromagnetic honeycomb lattice},
  author={Lee, Ki Hoon and Chung, Suk Bum and Park, Kisoo and Park, Je-Geun},
  journal={Physical Review B},
  volume={97},
  number={18},
  pages={180401},
  year={2018},
  publisher={APS}
@article{colpa1978diagonalization,
  title={Diagonalization of the quadratic boson hamiltonian},
  author={Colpa, JHP},
  journal={Physica A: Statistical Mechanics and its Applications},
  volume={93},
  number={3-4},
  pages={327--353},
  year={1978},
  publisher={Elsevier}
}
@article{lee2018magnonic,
  title={Magnonic quantum spin Hall state in the zigzag and stripe phases of the antiferromagnetic honeycomb lattice},
  author={Lee, Ki Hoon and Chung, Suk Bum and Park, Kisoo and Park, Je-Geun},
  journal={Physical Review B},
  volume={97},
  number={18},
  pages={180401},
  year={2018},
  publisher={APS}
}
@article{park2020thermal,
  title={Thermal Hall Effect, Spin Nernst Effect, and Spin Density Induced by a Thermal Gradient in Collinear Ferrimagnets from Magnon--Phonon Interaction},
  author={Park, Sungjoon and Nagaosa, Naoto and Yang, Bohm-Jung},
  journal={Nano letters},
  volume={20},
  number={4},
  pages={2741--2746},
  year={2020},
  publisher={ACS Publications}
}
@article{li2020intrinsic,
  title={Intrinsic spin Nernst effect of magnons in a noncollinear antiferromagnet},
  author={Li, Bo and Sandhoefner, Shane and Kovalev, Alexey A},
  journal={Physical Review Research},
  volume={2},
  number={1},
  pages={013079},
  year={2020},
  publisher={APS}
}
@article{park2019topological,
  title={Topological magnetoelastic excitations in noncollinear antiferromagnets},
  author={Park, Sungjoon and Yang, Bohm-Jung},
  journal={Physical Review B},
  volume={99},
  number={17},
  pages={174435},
  year={2019},
  publisher={APS}
}
@article{li2014half,
  title={Half-metallicity in MnPSe3 exfoliated nanosheet with carrier doping},
  author={Li, Xingxing and Wu, Xiaojun and Yang, Jinlong},
  journal={Journal of the American Chemical Society},
  volume={136},
  number={31},
  pages={11065--11069},
  year={2014},
  publisher={ACS Publications}
}
@article{wildes1998spin,
  title={Spin waves and the critical behaviour of the magnetization in},
  author={Wildes, AR and Roessli, B and Lebech, B and Godfrey, KW},
  journal={Journal of Physics: Condensed Matter},
  volume={10},
  number={28},
  pages={6417},
  year={1998},
  publisher={IOP Publishing}
}
@article{lin2016ultrathin,
  title={Ultrathin nanosheets of CrSiTe 3: a semiconducting two-dimensional ferromagnetic material},
  author={Lin, Ming-Wei and Zhuang, Houlong L and Yan, Jiaqiang and Ward, Thomas Zac and Puretzky, Alexander A and Rouleau, Christopher M and Gai, Zheng and Liang, Liangbo and Meunier, Vincent and Sumpter, Bobby G and others},
  journal={Journal of Materials Chemistry C},
  volume={4},
  number={2},
  pages={315--322},
  year={2016},
  publisher={Royal Society of Chemistry}
}
@article{kim2019suppression,
  title={Suppression of magnetic ordering in XXZ-type antiferromagnetic monolayer NiPS 3},
  author={Kim, Kangwon and Lim, Soo Yeon and Lee, Jae-Ung and Lee, Sungmin and Kim, Tae Yun and Park, Kisoo and Jeon, Gun Sang and Park, Cheol-Hwan and Park, Je-Geun and Cheong, Hyeonsik},
  journal={Nature communications},
  volume={10},
  number={1},
  pages={1--9},
  year={2019},
  publisher={Nature Publishing Group}
}
@article{lin2016ultrathin,
  title={Ultrathin nanosheets of CrSiTe 3: a semiconducting two-dimensional ferromagnetic material},
  author={Lin, Ming-Wei and Zhuang, Houlong L and Yan, Jiaqiang and Ward, Thomas Zac and Puretzky, Alexander A and Rouleau, Christopher M and Gai, Zheng and Liang, Liangbo and Meunier, Vincent and Sumpter, Bobby G and others},
  journal={Journal of Materials Chemistry C},
  volume={4},
  number={2},
  pages={315--322},
  year={2016},
  publisher={Royal Society of Chemistry}
}
@article{lanccon2018magnetic,
  title={Magnetic exchange parameters and anisotropy of the quasi-two-dimensional antiferromagnet NiPS 3},
  author={Lan{\c{c}}on, D and Ewings, RA and Guidi, T and Formisano, F and Wildes, AR},
  journal={Physical Review B},
  volume={98},
  number={13},
  pages={134414},
  year={2018},
  publisher={APS}
}
@article{williams2020magnetic,
  title={Magnetic Correlations in the Quasi-2D Semiconducting Ferromagnet CrGeTe 3},
  author={Williams, Travis and Aczel, Adam and Ortiz, Brenden and Sarte, Paul and Wilson, Stephen},
  journal={Bulletin of the American Physical Society},
  volume={65},
  year={2020},
  publisher={APS}
}
@book{sup,
  title={See Supplemental Material},
  author={},
  year={},
  publisher={}
}
@article{kittel1958interaction,
  title={Interaction of spin waves and ultrasonic waves in ferromagnetic crystals},
  author={Kittel, Ch},
  journal={Physical Review},
  volume={110},
  number={4},
  pages={836},
  year={1958},
  publisher={APS}
}

@article{nagaosa2010anomalous,
  title={Anomalous hall effect},
  author={Nagaosa, Naoto and Sinova, Jairo and Onoda, Shigeki and MacDonald, Allan H and Ong, Nai Phuan},
  journal={Reviews of modern physics},
  volume={82},
  number={2},
  pages={1539},
  year={2010},
  publisher={APS}
}

@article{xiao2010berry,
  title={Berry phase effects on electronic properties},
  author={Xiao, Di and Chang, Ming-Che and Niu, Qian},
  journal={Reviews of modern physics},
  volume={82},
  number={3},
  pages={1959},
  year={2010},
  publisher={APS}
}

@article{chen2021anomalous,
  title={Anomalous transport due to Weyl fermions in the chiral antiferromagnets Mn 3 X, X= Sn, Ge},
  author={Chen, Taishi and Tomita, Takahiro and Minami, Susumu and Fu, Mingxuan and Koretsune, Takashi and Kitatani, Motoharu and Muhammad, Ikhlas and Nishio-Hamane, Daisuke and Ishii, Rieko and Ishii, Fumiyuki and others},
  journal={Nature communications},
  volume={12},
  number={1},
  pages={1--14},
  year={2021},
  publisher={Nature Publishing Group}
}

@article{sarnthein1997origin,
  title={Origin of the high-frequency doublet in the vibrational spectrum of vitreous SiO2},
  author={Sarnthein, Johannes and Pasquarello, Alfredo and Car, Roberto},
  journal={Science},
  volume={275},
  number={5308},
  pages={1925--1927},
  year={1997},
  publisher={American Association for the Advancement of Science}
}
